Koszulity in the category $\mathcal{O}$ of the periplectic Lie Superalgebra $\mathfrak{pe}(2)$

The main result of this paper is to establish precisely which blocks in the Category $\mathcal{O}$ of the periplectic Lie superalgebra $\mathfrak{pe}(2)$ are Koszul. It is known that $\mathcal{O}(\mathfrak{pe}(2))$ has three blocks up to equivalence; one generic block and two integral blocks. The generic block is known to be Koszul, and the principle integral block is verifiably not Koszul. In this paper, we prove that the remaining of the three blocks of $\mathcal{O}(\mathfrak{pe}(2))$ is Koszul. Consequently every non-principal block of $\mathcal{O}(\mathfrak{pe}(2))$ is Koszul, which is the category $\mathcal{O}$ analogue, in the smallest case, of a known result for finite-dimensional modules over semisimple extensions of Takiff superalgebras. This is done by explicitly computing the endomorphism algebra of projective modules in this block and then proving that it is Koszul inductively. Along the way, we compute all $\mathrm{Ext}$ groups between simples in this block. To compute the endomorphism algebra we are aided by a computer algebra tool developed in Mathematica, inspired by a post on Stack Exchange.

==> anc/Computations_behind_Koszulity_in_the_periplectic_Lie_superalgebra_pe_2_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     96021,       2220]
NotebookOptionsPosition[     88361,       2080]
NotebookOutlinePosition[     88790,       2097]
CellTagsIndexPosition[     88747,       2094]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Computations behind Koszulity in the periplectic Lie superalgebra pe(2) \
\>", "Title",
 CellChangeTimes->{{3.998842668051277*^9, 
  3.998842724124279*^9}},ExpressionUUID->"8ba7a299-f7a0-8948-83a0-\
6bb333a5def2"],

Cell["\<\
This notebook is organised as follows:

  1-4  setup: dictionary, algebra and module action, maps, drivers
  5    the target vectors of Propositions 4.12 and 4.13
  6    Lemma: Phi is surjective, by the graded basis of Lemma 4.21
  7    Theorem: the relations in A
  8    Proposition A: the products of f'_1, f'_2, g'_1, g'_2

The basic idea of this notebook is as \
follows:\[LineSeparator]\[LineSeparator]1) Build the Algebra relations into \
an associative algebra in Mathematica (following [Lam18]).\[LineSeparator]2) \
Create \[OpenCurlyDoubleQuote]pushVerm\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]push\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]act\[CloseCurlyDoubleQuote] which together allow us to \
compute the action of A on P(lam) in the specific basis (for Verma and \
non-Verma cases).  \[LineSeparator]3) To compose morphisms from Propositions \
4.12 and 4.13, we define getU, which pulls the generator of P(lam) out of its \
basis elements. \[LineSeparator]4) Then, we define two Mathematica functions \
for each morphism X,  repX[ expr, a] and X[a], which take the epsilon \
coefficient \[OpenCurlyDoubleQuote]a\[CloseCurlyDoubleQuote] of some mu=a eps \
+ b del in Lambda_{odd}. 
5) X[a] = target basis vector in P(lam), where lam = a eps + b del (note \
that, because the expression for each target basis vector is independent of \
del, we don\[CloseCurlyQuote]t need to keep track of the del coefficients \
explicitly)\[LineSeparator]      repX[ expr, a] takes a linear combination of \
vectors in P(lam), written in the form (.. + .. + ..) \\otimes u_0, and maps \
the u0 to the image under X.
6) For example, let \[OpenCurlyDoubleQuote]fu\[CloseCurlyDoubleQuote] \
correspond to the edge f in the local quiver at mu = a\\eps+b\\del with \
source \\mu and target \\lam=(a+2)\\eps+(b+1)\\del. Similarly, \
\[OpenCurlyDoubleQuote]gu\[CloseCurlyDoubleQuote] corresponding to g:\\mu\\to \
(a-2)\\eps+(b+1)\\del. Then,\[LineSeparator]\tg.f(u0) = repgu[fu[a+2] // \
getU, a]

The remaining code helps systematically check the various claims in the \
paper. \
\>", "Text",
 CellChangeTimes->{{3.998842661717745*^9, 3.998842665563385*^9}, {
   3.998842728748659*^9, 3.998842737917635*^9}, {3.998842799188381*^9, 
   3.9988428561298847`*^9}, {3.9988428949001465`*^9, 3.998842974290884*^9}, {
   3.9988430516495304`*^9, 3.9988430519436035`*^9}, {3.9988436639352417`*^9, 
   3.998843916278225*^9}, {3.998843950732275*^9, 3.998844027455469*^9}, {
   3.9988440671398354`*^9, 3.9988441438308296`*^9}, {3.998844276546339*^9, 
   3.9988444031506157`*^9}, {3.998844450540888*^9, 3.998844544098093*^9}, {
   3.9988447063018856`*^9, 3.998844711438652*^9}, {3.9988447771993484`*^9, 
   3.9988452484764576`*^9}, {3.9988457134987926`*^9, 3.9988457285529156`*^9}, 
   3.998845789260008*^9, {3.998846100738268*^9, 
   3.998846178837063*^9}},ExpressionUUID->"76047c2e-d79b-1c4a-959f-\
7d60d40430e4"],

Cell[CellGroupData[{

Cell["1. Dictionary", "Section",
 CellChangeTimes->{
  3.998846847089468*^9},ExpressionUUID->"53b74c63-7701-2248-9f07-\
4f6b0647414b"],

Cell["\<\
The morphisms below are defined in the paper (each given a letter), and \
correspond to specific target bases.\
\>", "Text",
 CellChangeTimes->{{3.9988468580821114`*^9, 3.9988469055760174`*^9}, {
  3.9988469568933907`*^9, 
  3.9988469858419323`*^9}},ExpressionUUID->"8325ec2a-4778-1e49-bc51-\
44e3cf4de4ab"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mp", "[", 
   RowBox[{"e_", ",", " ", "d_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Row", "[", 
   RowBox[{"{", 
    RowBox[{"\"\<P(\>\"", ",", " ", "e", ",", " ", "\"\<\[Epsilon] + \>\"", ",",
      " ", "d", ",", 
     " ", "\"\<\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\>\""}], 
    "}"}], "]"}]}], "\n", 
 RowBox[{"dictionary", " ", "=", " ", 
  RowBox[{"Grid", "[", 
   RowBox[{
    RowBox[{"{", "\n", "   ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<paper\>\"", ",", " ", "\"\<notebook\>\"", ",", 
        " ", "\"\<as a map\>\"", ",", " ", "\"\<shift\>\"", ",", 
        " ", "\"\<target vector\>\""}], "}"}], ",", "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<f\>\"", ",", " ", "\"\<fu[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<a-2\>\"", ",", " ", "\"\<b-1\>\""}], "]"}], ",", 
        " ", "\"\<+2\[Epsilon] + \[Delta]\>\"", ",", " ", "\"\<(D)\>\""}], 
       "}"}], ",", "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<g\>\"", ",", " ", "\"\<gu[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<a+2\>\"", ",", " ", "\"\<b-1\>\""}], "]"}], ",", 
        " ", "\"\<-2\[Epsilon] + \[Delta]\>\"", ",", " ", "\"\<(B)\>\""}], 
       "}"}], ",", "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<q\>\"", ",", " ", "\"\<q00[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<-a-2\>\"", ",", " ", "\"\<b\>\""}], "]"}], ",", 
        " ", "\"\<\[Mu]' \[LongRightArrow] \[Mu]\>\"", ",", 
        " ", "\"\<(A')\>\""}], "}"}], ",", "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<p\>\"", ",", " ", "\"\<p00[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<-a-2\>\"", ",", " ", "\"\<b\>\""}], "]"}], ",", 
        " ", "\"\<\[Mu] \[LongRightArrow] \[Mu]'\>\"", ",", 
        " ", "\"\<(A')\>\""}], "}"}], ",", "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<r\>\"", ",", " ", "\"\<ru[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<a\>\"", ",", " ", "\"\<b-2\>\""}], "]"}], ",", 
        " ", "\"\<+2\[Delta]\>\"", ",", " ", "\"\<(C)\>\""}], "}"}], ",", 
      "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<f'_i\>\"", ",", " ", "\"\<fd_i[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<a+2\>\"", ",", " ", "\"\<b-1\>\""}], "]"}], ",", 
        " ", "\"\<-2\[Epsilon] + \[Delta]\>\"", ",", " ", "\"\<(B_i)\>\""}], 
       "}"}], ",", "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<g'_i\>\"", ",", " ", "\"\<gd_i[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<a-2\>\"", ",", " ", "\"\<b-1\>\""}], "]"}], ",", 
        " ", "\"\<+2\[Epsilon] + \[Delta]\>\"", ",", " ", "\"\<(D_i)\>\""}], 
       "}"}], ",", "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<r'_i\>\"", ",", " ", "\"\<rd_i[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<a\>\"", ",", " ", "\"\<b-2\>\""}], "]"}], ",", 
        " ", "\"\<+2\[Delta]\>\"", ",", " ", "\"\<(C_i)\>\""}], "}"}]}], 
     "}"}], ",", "\n", "  ", 
    RowBox[{"Frame", " ", "->", " ", "All"}], ",", " ", 
    RowBox[{"Alignment", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"Left", ",", " ", "Center"}], "}"}]}], ",", " ", 
    RowBox[{"Spacings", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"1.4", ",", " ", "1"}], "}"}]}]}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.998846217942772*^9, 3.998846219769558*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"12a40b88-c51b-a341-a2cb-bc6d9628a326"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"paper\"\>", "\<\"notebook\"\>", "\<\"as a map\"\>", \
"\<\"shift\"\>", "\<\"target vector\"\>"},
    {"\<\"f\"\>", "\<\"fu[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"a-2\"", "\"\[Epsilon] + \"", "\"b-1\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"+2\[Epsilon] + \[Delta]\"\>", "\<\"(D)\"\>"},
    {"\<\"g\"\>", "\<\"gu[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"a+2\"", "\"\[Epsilon] + \"", "\"b-1\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"-2\[Epsilon] + \[Delta]\"\>", "\<\"(B)\"\>"},
    {"\<\"q\"\>", "\<\"q00[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"-a-2\"", "\"\[Epsilon] + \"", "\"b\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"\[Mu]' \[LongRightArrow] \[Mu]\"\>", "\<\"(A')\"\>"},
    {"\<\"p\"\>", "\<\"p00[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"-a-2\"", "\"\[Epsilon] + \"", "\"b\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"\[Mu] \[LongRightArrow] \[Mu]'\"\>", "\<\"(A')\"\>"},
    {"\<\"r\"\>", "\<\"ru[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"a\"", "\"\[Epsilon] + \"", "\"b-2\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"+2\[Delta]\"\>", "\<\"(C)\"\>"},
    {"\<\"f'_i\"\>", "\<\"fd_i[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"a+2\"", "\"\[Epsilon] + \"", "\"b-1\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"-2\[Epsilon] + \[Delta]\"\>", "\<\"(B_i)\"\>"},
    {"\<\"g'_i\"\>", "\<\"gd_i[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"a-2\"", "\"\[Epsilon] + \"", "\"b-1\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"+2\[Epsilon] + \[Delta]\"\>", "\<\"(D_i)\"\>"},
    {"\<\"r'_i\"\>", "\<\"rd_i[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"a\"", "\"\[Epsilon] + \"", "\"b-2\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"+2\[Delta]\"\>", "\<\"(C_i)\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Center}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.4}}, "Rows" -> {{1}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.9988462213821983`*^9, {3.9988501719034843`*^9, 3.9988501720774326`*^9}, 
   3.9988502418825893`*^9, {3.9988502914876995`*^9, 3.998850291644268*^9}, 
   3.9988525579729576`*^9, {3.9988534630808277`*^9, 3.998853463227192*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"a498a2f6-1bf3-5346-bc3b-dba99e554f14"]
}, Open  ]],

Cell["\<\

Read off from these, for the quiver centred at a:

  f    = fu[a+2]      (out of mu)         g   = gu[a-2]     (out of mu)
  q    = q00[a]       (mu' -> mu)         p   = p00[-a-2]   (mu  -> mu')
  f'_i = fd_i[-a-4]   (out of mu')        g'_j = gd_j[-a]   (out of mu')
  f'_i = fd_i[-a-2]   (into mu'+2del)     g'_i = gd_i[-a-2] (into mu'+2del)
  r'_i = rd_i[-a-2]

so that f'_i g'_j = repfd_i[gd_j[-a]//getU, -a-2] and
        g'_i f'_j = repgd_i[fd_j[-a-4]//getU, -a-2],
both landing in the module at -a-2, where r'_1, r'_2 live.


These are the remaining morphisms corresponding to target basis vectors.\
\>", "Text",
 CellChangeTimes->{{3.9988436015099087`*^9, 3.9988436242275543`*^9}, {
   3.9988452878434544`*^9, 3.9988453276451473`*^9}, {3.9988455459314575`*^9, 
   3.9988455480748787`*^9}, {3.9988455985086193`*^9, 3.998845621017887*^9}, {
   3.998845991803751*^9, 3.9988459927420006`*^9}, 3.998846233322672*^9, 
   3.998846362181225*^9, 3.998846567813257*^9, {3.998846837039612*^9, 
   3.998846837167444*^9}, {3.9988469114708557`*^9, 3.9988469204538193`*^9}, {
   3.998846995702799*^9, 3.9988470040810413`*^9}, {3.9988471695343685`*^9, 
   3.998847183484291*^9}},ExpressionUUID->"17fae448-af0e-584d-9991-\
a24875dd18af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"others", " ", "=", " ", 
  RowBox[{"Grid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<notebook\>\"", ",", " ", "\"\<as a map\>\"", ",", 
        " ", "\"\<codomain\>\"", ",", " ", "\"\<target vector\>\""}], "}"}], ",",
       "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<eu[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<a\>\"", ",", " ", "\"\<b\>\""}], "]"}], ",", 
        " ", "\"\<Verma\>\"", ",", " ", "\"\<(A)\>\""}], "}"}], ",", "\n", 
      "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<pm21[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<-a-4\>\"", ",", " ", "\"\<b-1\>\""}], "]"}], ",", 
        " ", "\"\<Verma\>\"", ",", " ", "\"\<(B\[Prime])\>\""}], "}"}], ",", 
      "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<p02[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<-a-2\>\"", ",", " ", "\"\<b-2\>\""}], "]"}], ",", 
        " ", "\"\<Verma\>\"", ",", " ", "\"\<(C\[Prime])\>\""}], "}"}], ",", 
      "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<p21[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<-a\>\"", ",", " ", "\"\<b-1\>\""}], "]"}], ",", 
        " ", "\"\<Verma\>\"", ",", " ", "\"\<(D\[Prime])\>\""}], "}"}], ",", 
      "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<gum1[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<a-2\>\"", ",", " ", "\"\<b-1\>\""}], "]"}], ",", 
        " ", "\"\<Verma, a = -1 only\>\"", ",", " ", "\"\<(D_1)\>\""}], "}"}],
       ",", "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<gum2[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<a-2\>\"", ",", " ", "\"\<b-1\>\""}], "]"}], ",", 
        " ", "\"\<Verma, a = -1 only\>\"", ",", " ", "\"\<(D_2)\>\""}], "}"}],
       ",", "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<ed1[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<a\>\"", ",", " ", "\"\<b\>\""}], "]"}], ",", 
        " ", "\"\<not Verma\>\"", ",", " ", "\"\<(A_1)\>\""}], "}"}], ",", 
      "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<ed2[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<a\>\"", ",", " ", "\"\<b\>\""}], "]"}], ",", 
        " ", "\"\<not Verma\>\"", ",", " ", "\"\<(A_2)\>\""}], "}"}], ",", 
      "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<qm21[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<-a-4\>\"", ",", " ", "\"\<b-1\>\""}], "]"}], ",", 
        " ", "\"\<not Verma\>\"", ",", " ", "\"\<(B\[Prime])\>\""}], "}"}], ",",
       "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<q02[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<-a-2\>\"", ",", " ", "\"\<b-2\>\""}], "]"}], ",", 
        " ", "\"\<not Verma\>\"", ",", " ", "\"\<(C\[Prime])\>\""}], "}"}], ",",
       "\n", "   ", 
      RowBox[{"{", 
       RowBox[{"\"\<q21[a]\>\"", ",", " ", 
        RowBox[{"mp", "[", 
         RowBox[{"\"\<-a\>\"", ",", " ", "\"\<b-1\>\""}], "]"}], ",", 
        " ", "\"\<not Verma\>\"", ",", " ", "\"\<(D\[Prime])\>\""}], "}"}]}], 
     "}"}], ",", "\n", "  ", 
    RowBox[{"Frame", " ", "->", " ", "All"}], ",", " ", 
    RowBox[{"Alignment", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"Left", ",", " ", "Center"}], "}"}]}], ",", " ", 
    RowBox[{"Spacings", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"1.4", ",", " ", "1"}], "}"}]}]}], "]"}]}]], "Code",
 CellChangeTimes->{{3.9988436015099087`*^9, 3.9988436242275543`*^9}, {
   3.9988452878434544`*^9, 3.9988453276451473`*^9}, {3.9988455459314575`*^9, 
   3.9988455480748787`*^9}, {3.9988455985086193`*^9, 3.998845621017887*^9}, {
   3.998845991803751*^9, 3.9988459927420006`*^9}, 3.998846233322672*^9, 
   3.998846362181225*^9, {3.9988465694100323`*^9, 3.998846576875387*^9}, {
   3.9988468219845886`*^9, 3.998846842282196*^9}, 3.998847194939125*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"68b240d6-e7d5-1048-9068-2cc8c423e962"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"notebook\"\>", "\<\"as a map\"\>", "\<\"codomain\"\>", "\<\"target \
vector\"\>"},
    {"\<\"eu[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"a\"", "\"\[Epsilon] + \"", "\"b\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"Verma\"\>", "\<\"(A)\"\>"},
    {"\<\"pm21[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"-a-4\"", "\"\[Epsilon] + \"", "\"b-1\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"Verma\"\>", "\<\"(B\[Prime])\"\>"},
    {"\<\"p02[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"-a-2\"", "\"\[Epsilon] + \"", "\"b-2\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"Verma\"\>", "\<\"(C\[Prime])\"\>"},
    {"\<\"p21[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"-a\"", "\"\[Epsilon] + \"", "\"b-1\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"Verma\"\>", "\<\"(D\[Prime])\"\>"},
    {"\<\"gum1[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"a-2\"", "\"\[Epsilon] + \"", "\"b-1\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"Verma, a = -1 only\"\>", "\<\"(D_1)\"\>"},
    {"\<\"gum2[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"a-2\"", "\"\[Epsilon] + \"", "\"b-1\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"Verma, a = -1 only\"\>", "\<\"(D_2)\"\>"},
    {"\<\"ed1[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"a\"", "\"\[Epsilon] + \"", "\"b\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"not Verma\"\>", "\<\"(A_1)\"\>"},
    {"\<\"ed2[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"a\"", "\"\[Epsilon] + \"", "\"b\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"not Verma\"\>", "\<\"(A_2)\"\>"},
    {"\<\"qm21[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"-a-4\"", "\"\[Epsilon] + \"", "\"b-1\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"not Verma\"\>", "\<\"(B\[Prime])\"\>"},
    {"\<\"q02[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"-a-2\"", "\"\[Epsilon] + \"", "\"b-2\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"not Verma\"\>", "\<\"(C\[Prime])\"\>"},
    {"\<\"q21[a]\"\>", 
     TemplateBox[{
      "\"P(\"", "\"-a\"", "\"\[Epsilon] + \"", "\"b-1\"", 
       "\"\[Delta]) \[LongRightArrow] P(a\[Epsilon] + b\[Delta])\""},
      "RowDefault"], "\<\"not Verma\"\>", "\<\"(D\[Prime])\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Center}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.4}}, "Rows" -> {{1}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.9988468249693146`*^9, 3.9988471980212727`*^9, {3.998850172026367*^9, 
   3.99885017211841*^9}, 3.9988502420083046`*^9, {3.9988502916029625`*^9, 
   3.998850291675703*^9}, {3.998853463210989*^9, 3.9988534632429447`*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"6a0b0d8b-2f35-744d-9bda-c4c355e6e221"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
2. Algebra and projective module action on the generator u0 or w\
\>", "Section",
 CellChangeTimes->{{3.9988426030702915`*^9, 
  3.9988426503451176`*^9}},ExpressionUUID->"e46aab02-b6f7-d54e-938b-\
4554d50c4bfb"],

Cell["\<\
Format[A[6, k_]] := x^k
Format[A[5, 1]] := h
Format[A[4, k_]] := Superscript[y, k]
Format[A[3, 1]] := Subscript[x, \"-\"]
Format[A[2, 1]] := Subscript[h, \"-\"]
Format[A[1, 1]] := Subscript[y, \"-\"]
Format[v[k_, a_]] := Subscript[v, k] (* 1\\otimes v in non Verma*)

Format[u[k_, a_]] := Subscript[u, k] (* 1\\otimes u in non Verma*)

Format[vp[k_, a_]] := Subscript[\"v*\", k] (* in non Verma*)

Format[w[a_]] := w (* in Verma*)

(* ---- action of x^k on v[j,a] --------------------------------

   alph[k,a] is the scalar in   x^k . v[-1,a] = alph[k,a] v[-k-1,a]. 
   Its value is forced by four relations (already encoded in this notebook)

     (i)   x.y = y.x + h                    the m = 1 case of pushVerm
     (ii)  h . v[j,a] = (a - 2 j) v[j,a]    act
     (iii) y . v[j,a] = v[j+1,a]            act
     (iv)  x . v[0,a] = 0                   act

   In more generality, let x . v[j,a] = cx[j,a] v[j-1,a]. Applying (i) to \
v[j,a] and using
   (ii) and (iii),

     x . v[j+1,a] = x.y . v[j,a] = y.x . v[j,a] + h . v[j,a]
                  = cx[j,a] v[j,a] + (a - 2 j) v[j,a],

   so cx[j+1,a] = cx[j,a] + (a - 2 j), with cx[0,a] = 0 by (iv). The unique
   solution is cx[j,a] = j (a - j + 1), for every j in Z. Iterating,

     x^k . v[j,a] = cx[j,a] cx[j-1,a] ... cx[j-k+1,a] v[j-k,a],

   and that product is equal to the product of two Pochhammer symbols:

     xact[k,j,a] = (j-k+1)_k (a-j+1)_k .

   alph is the case j = -1, where (-k)_k = (-1)^k k!.
   ----------------------------------------------------------------------- *)
cx[j_, a_] := j (a - j + 1)
xact[k_, j_, a_] := Pochhammer[j - k + 1, k] Pochhammer[a - j + 1, k]
alph[k_, a_] := (-1)^k k! Pochhammer[a + 2, k]

CentralQ[expr_] := FreeQ[expr, A] && FreeQ[expr, v] && FreeQ[expr, u] &&
   FreeQ[expr, w] && FreeQ[expr, vp]

CenterDot[X___, Y_Plus, Z___] := CenterDot[X, #, Z] & /@ Y
CenterDot[X___, s_?CentralQ Y_, Z___] := s*CenterDot[X, Y, Z]
CenterDot[] = 1;
CenterDot[X_] := X
CenterDot[X___, 1, Y___] := 1*CenterDot[X, Y]
SetAttributes[CenterDot, Flat]\
\>", "Input",
 CellChangeTimes->{{3.998842992036188*^9, 3.998843035781788*^9}, {
   3.9988434809947186`*^9, 3.9988435404890404`*^9}, {3.9988457430823574`*^9, 
   3.998845761286455*^9}, {3.998846539420397*^9, 3.9988465444101734`*^9}, {
   3.9988467814450645`*^9, 3.998846782577299*^9}, {3.9988473586285057`*^9, 
   3.9988473588749886`*^9}, {3.9988476863495007`*^9, 3.998847724966345*^9}, 
   3.998847815333679*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"28be1977-4b74-6947-aacb-4e691e9a1f0e"],

Cell["\<\
push[expr_] := expr //. CenterDot[X___, A[j_, 0], Y___] -> CenterDot[X, Y] \
//.
    CenterDot[X___, A[3, 1], A[3, 1], Y___] -> 0 //.
    CenterDot[X___, A[2, 1], A[2, 1], Y___] -> 0 //.
    CenterDot[X___, A[1, 1], A[1, 1], Y___] -> 0 //.
    CenterDot[X___, A[j_, 0], Y___] -> CenterDot[X, Y] //.
    CenterDot[X___, A[j_, 1], A[i_, 1], Y___] /;
      Not@OrderedQ@{j, i} && i <= 3 && j <= 3 -> -CenterDot[X, A[i, 1], A[j, \
1], Y] //.
    CenterDot[X___, A[j_, k_], A[i_, 1], Y___] /;
      (j == 6 && i == 3) || (j == 4 && i == 1) || (j == 5 && i == 2) ->
      CenterDot[X, A[i, 1], A[j, k], Y] //.
    CenterDot[X___, A[6, 1], A[2, 1], Y___] ->
      CenterDot[X, A[2, 1], A[6, 1], Y] - 2 CenterDot[X, A[3, 1], Y] //.
    CenterDot[X___, A[6, 1], A[1, 1], Y___] ->
      CenterDot[X, A[1, 1], A[6, 1], Y] + CenterDot[X, A[2, 1], Y] //.
    CenterDot[X___, A[4, 1], A[3, 1], Y___] ->
      CenterDot[X, A[3, 1], A[4, 1], Y] - CenterDot[X, A[2, 1], Y] //.
    CenterDot[X___, A[4, 1], A[2, 1], Y___] ->
      CenterDot[X, A[2, 1], A[4, 1], Y] + 2*CenterDot[X, A[1, 1], Y] //.
    CenterDot[X___, A[6, k_], A[1, 1], Y___] ->
      CenterDot[X, A[1, 1], A[6, k], Y] + k*CenterDot[X, A[2, 1], A[6, k - \
1], Y] -
       k (k - 1) CenterDot[X, A[3, 1], A[6, k - 2], Y] //.
    CenterDot[X___, A[6, k_], A[2, 1], Y___] ->
      CenterDot[X, A[2, 1], A[6, k], Y] - 2*k*CenterDot[X, A[3, 1], A[6, k - \
1], Y] //.
    CenterDot[X___, px, A[1, 1], Y___] ->
      -CenterDot[X, A[1, 1], px, Y] + CenterDot[X, A[4, 1], Y] //.
    CenterDot[X___, px, A[2, 1], Y___] ->
      -CenterDot[X, A[2, 1], px, Y] + CenterDot[X, A[5, 1], Y] //.
    CenterDot[X___, px, A[3, 1], Y___] ->
      -CenterDot[X, A[3, 1], px, Y] + CenterDot[X, A[6, 1], Y] //.
    CenterDot[X___, A[5, 1], A[1, 1], Y___] ->
      CenterDot[X, A[1, 1], A[5, 1], Y] - 2*CenterDot[X, A[1, 1], Y] //.
    CenterDot[X___, A[5, 1], A[2, 1], Y___] -> CenterDot[X, A[2, 1], A[5, 1], \
Y] //.
    CenterDot[X___, A[5, 1], A[3, 1], Y___] ->
      CenterDot[X, A[3, 1], A[5, 1], Y] + 2*CenterDot[X, A[3, 1], Y] //.
    CenterDot[X___, A[4, k_], A[2, 1], Y___] ->
      CenterDot[X, A[2, 1], A[4, k], Y] + 2*k*CenterDot[X, A[1, 1], A[4, k - \
1], Y] //.
    CenterDot[X___, A[4, k_], A[3, 1], Y___] ->
      CenterDot[X, A[3, 1], A[4, k], Y] - k*CenterDot[X, A[2, 1], A[4, k - \
1], Y] -
       k (k - 1) CenterDot[X, A[1, 1], A[4, k - 2], Y]

pushVerm[expr_] := expr //. CenterDot[X___, A[j_, 0], Y___] -> CenterDot[X, \
Y] //.
    CenterDot[X___, A[3, 1], A[3, 1], Y___] -> 0 //.
    CenterDot[X___, A[2, 1], A[2, 1], Y___] -> 0 //.
    CenterDot[X___, A[1, 1], A[1, 1], Y___] -> 0 //.
    CenterDot[X___, A[4, k_], A[4, m_], Y___] -> CenterDot[X, A[4, k + m], Y] \
//.
    CenterDot[X___, A[6, 1], A[4, m_], Y___] ->
      CenterDot[X, A[4, m], A[6, 1], Y] + m*CenterDot[X, A[4, m - 1], A[5, \
1], Y] +
       m (1 - m)*CenterDot[X, A[4, m - 1], Y] //.
    CenterDot[X___, A[j_, k_], A[i_, m_], Y___] /;
      Not@OrderedQ@{j, i} && i <= 3 && j <= 3 -> -CenterDot[X, A[i, m], A[j, \
k], Y] //.
    CenterDot[X___, A[j_, k_], A[i_, m_], Y___] /;
      (j == 6 && i == 3) || (j == 5 && i == 2) || (j == 1 && i == 4) ->
      CenterDot[X, A[i, m], A[j, k], Y] //.
    CenterDot[X___, A[j_, k_], A[i_, m_], Y___] /; j == 6 && i == 2 ->
      CenterDot[X, A[i, m], A[j, k], Y] - 2 CenterDot[X, A[3, 1], Y] //.
    CenterDot[X___, A[j_, k_], A[i_, m_], Y___] /; j == 6 && i == 1 ->
      CenterDot[X, A[i, m], A[j, k], Y] + CenterDot[X, A[2, 1], Y] //.
    CenterDot[X___, A[j_, k_], A[i_, m_], Y___] /; j == 3 && i == 4 && m == 1 \
->
      CenterDot[X, A[i, m], A[j, k], Y] + CenterDot[X, A[2, 1], Y] //.
    CenterDot[X___, A[j_, k_], A[i_, m_], Y___] /; j == 3 && i == 4 && m == 2 \
->
      CenterDot[X, A[i, m], A[j, k], Y] + 2 CenterDot[X, A[2, 1], A[4, 1], Y] +
       2 CenterDot[X, A[1, 1], Y] //.
    CenterDot[X___, A[j_, k_], A[i_, m_], Y___] /; j == 3 && i == 4 ->
      CenterDot[X, A[i, m], A[j, k], Y] + m*CenterDot[X, A[4, m - 1], A[2, \
1], Y] -
       m (m - 1) CenterDot[X, A[4, m - 2], A[1, 1], Y] //.
    CenterDot[X___, A[j_, k_], A[i_, m_], Y___] /; j == 2 && i == 4 && m == 1 \
->
      CenterDot[X, A[i, m], A[j, k], Y] - 2*CenterDot[X, A[1, 1], Y] //.
    CenterDot[X___, A[j_, k_], A[i_, m_], Y___] /; j == 2 && i == 4 ->
      CenterDot[X, A[i, m], A[j, k], Y] - 2 m*CenterDot[X, A[4, m - 1], A[1, \
1], Y] //.
    CenterDot[X___, A[j_, 0], Y___] -> CenterDot[X, Y]\
\>", "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"49fec58b-a2d5-bb44-9994-96ca2876e8ef"],

Cell["\<\
act[expr_] := expr //. CenterDot[X___, A[j_, 0], Y___] -> CenterDot[X, Y] //.
    CenterDot[X___, A[4, 1], u[i_, a_], Y___] -> CenterDot[X, u[i + 1, a], Y] \
//.
    CenterDot[X___, A[4, k_], v[i_, a_], Y___] -> CenterDot[X, v[i + k, a], \
Y] //.
    CenterDot[X___, A[4, k_], vp[i_, a_], Y___] -> CenterDot[X, vp[i + k, a], \
Y] //.
    CenterDot[X___, A[6, k_], vp[0, a_], Y___] -> 0 //.
    CenterDot[X___, A[6, 1], vp[1, a_], Y___] -> -(a + 2) CenterDot[X, vp[0, \
a], Y] //.
    CenterDot[X___, A[6, 1], vp[2, a_], Y___] -> -2 (a + 3) CenterDot[X, \
vp[1, a], Y] //.
    CenterDot[X___, A[6, 1], u[0, a_], Y___] -> CenterDot[X, v[-1, a], Y] //.
    CenterDot[X___, A[6, 1], u[1, a_], Y___] ->
      CenterDot[X, v[0, a], Y] + a*CenterDot[X, u[0, a], Y] //.
    CenterDot[X___, A[6, 1], u[2, a_], Y___] ->
      CenterDot[X, v[1, a], Y] + 2 (a - 1) CenterDot[X, u[1, a], Y] //.
    CenterDot[X___, A[6, k_], v[0, a_], Y___] -> 0 //.
    CenterDot[X___, A[6, 1], v[1, a_], Y___] -> a*CenterDot[X, v[0, a], Y] \
//.
    CenterDot[X___, A[6, 1], v[2, a_], Y___] -> 2 (a - 1) CenterDot[X, v[1, \
a], Y] //.
    CenterDot[X___, A[6, 1], v[-1, a_], Y___] -> -(a + 2) CenterDot[X, v[-2, \
a], Y] //.
    CenterDot[X___, A[6, 1], v[-2, a_], Y___] -> -2 (a + 3) CenterDot[X, \
v[-3, a], Y] //.
    CenterDot[X___, A[6, k_], A[4, m_], w[c_], Y___] /;
      ! TrueQ[k == 0] && TrueQ[Simplify[m == c + 1]] -> 0 //.
    CenterDot[X___, A[6, 1], w[a_], Y___] -> 0 //.
    CenterDot[X___, A[5, 1], w[a_], Y___] -> a*CenterDot[X, w[a], Y] //.
    CenterDot[X___, A[5, 1], A[3, 1], w[a_], Y___] ->
      (a + 2)*CenterDot[X, A[3, 1], w[a], Y] //.
    CenterDot[X___, A[5, 1], A[1, 1], w[a_], Y___] ->
      (a - 2)*CenterDot[X, A[1, 1], w[a], Y] //.
    CenterDot[X___, A[5, 1], A[1, 1], A[3, 1], w[a_], Y___] ->
      a*CenterDot[X, A[1, 1], A[3, 1], w[a], Y] //.
    CenterDot[X___, A[6, k_], v[1, a_], Y___] ->
      a*CenterDot[X, A[6, k - 1], v[0, a], Y] //.
    CenterDot[X___, A[6, k_], v[2, a_], Y___] ->
      2 (a - 1) CenterDot[X, A[6, k - 1], v[1, a], Y] //.
    CenterDot[X___, A[6, k_], v[j_, a_], Y___] /; TrueQ[Simplify[j <= -1]] ->
      alph[k - j - 1, a]/alph[-j - 1, a] CenterDot[X, v[j - k, a], Y] //.
    CenterDot[X___, A[6, k_], u[0, a_], Y___] -> CenterDot[X, A[6, k - 1], \
v[-1, a], Y] //.
    CenterDot[X___, A[6, k_], u[1, a_], Y___] ->
      CenterDot[X, A[6, k - 1], v[0, a], Y] + a*CenterDot[X, A[6, k - 1], \
u[0, a], Y] //.
    CenterDot[X___, A[6, k_], u[2, a_], Y___] ->
      CenterDot[X, A[6, k - 1], v[1, a], Y] +
       2 (a - 1) CenterDot[X, A[6, k - 1], u[1, a], Y] //.
    CenterDot[X___, px, u[k_, a_], Y___] -> 0 //.
    CenterDot[X___, px, v[k_, a_], Y___] -> 0 //.
    CenterDot[X___, px, vp[k_, a_], Y___] -> 0 //.
    CenterDot[X___, px, w[a_], Y___] -> 0 //.
    CenterDot[X___, A[5, 1], v[k_, a_], Y___] -> (a - 2*k) CenterDot[X, v[k, \
a], Y] //.
    CenterDot[X___, A[5, 1], u[k_, a_], Y___] -> (a - 2*k) CenterDot[X, u[k, \
a], Y] //.
    CenterDot[X___, A[5, 1], vp[k_, a_], Y___] -> (-a - 2 - 2*k)*CenterDot[X, \
vp[k, a], Y]

getU[expr_] := expr //. CenterDot[X___, u[0, a_], Y___] -> CenterDot[X, u0, \
Y] //.
    CenterDot[X___, u[i_, a_], Y___] /; i > 0 -> CenterDot[X, A[4, i], u0, Y] \
//.
    CenterDot[X___, v[-1, a_], Y___] -> CenterDot[X, A[6, 1], u0, Y] //.
    CenterDot[X___, v[i_, a_], Y___] /; i > -1 ->
     CenterDot[X, A[4, i + 1], A[6, 1], u0, Y] //.
    CenterDot[X___, v[-2, a_], Y___] -> -1/(a + 2) CenterDot[X, A[6, 1], A[6, \
1], u0, Y] //.
    CenterDot[X___, w[a_], Y___] -> CenterDot[X, u0, Y]\
\>", "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"5ec86688-3bf1-2443-bdfd-8c39cf8a2226"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
3. Morphisms induced by the target bases in Propositions 4.12 and 4.13\
\>", "Section",
 CellChangeTimes->{{3.998842571279104*^9, 
  3.9988425943510857`*^9}},ExpressionUUID->"65e007a1-7a98-854e-9df1-\
da46bb789669"],

Cell["\<\
(* into the Verma *)
fu[a_] := -a (a + 1) A[1, 1]\[CenterDot]w[a] + (a + 1) A[4, \
1]\[CenterDot]A[2, 1]\[CenterDot]w[a] +
   A[4, 1]\[CenterDot]A[4, 1]\[CenterDot]A[3, 1]\[CenterDot]w[a]
gu[a_] := A[3, 1]\[CenterDot]w[a]
q00[a_] := A[4, a + 1]\[CenterDot]w[a]
ru[a_] := A[4, 1]\[CenterDot]A[2, 1]\[CenterDot]A[3, 1]\[CenterDot]w[a] -
   (a + 2) A[1, 1]\[CenterDot]A[3, 1]\[CenterDot]w[a]

repfu[expr_, a_] := expr //. CenterDot[X___, u0, Y___] ->
    -a (a + 1) CenterDot[X, A[1, 1], w[a], Y] +
     (a + 1) CenterDot[X, A[4, 1], A[2, 1], w[a], Y] +
     CenterDot[X, A[4, 2], A[3, 1], w[a], Y]
repgu[expr_, a_] := expr //. CenterDot[X___, u0, Y___] -> CenterDot[X, A[3, \
1], w[a], Y]
repq00[expr_, a_] := expr //. CenterDot[X___, u0, Y___] -> CenterDot[X, A[4, \
a + 1], w[a], Y]

(* the a = -1 edge: the two branches of fu, checked in Section 4 *)
gum1[a_] := A[4, 2]\[CenterDot]A[3, 1]\[CenterDot]w[a]
gum2[a_] := A[1, 1]\[CenterDot]w[a] + A[4, 1]\[CenterDot]A[2, \
1]\[CenterDot]w[a]
repgum1[expr_, a_] := expr //. CenterDot[X___, u0, Y___] ->
    CenterDot[X, A[4, 2], A[3, 1], w[a], Y]
repgum2[expr_, a_] := expr //. CenterDot[X___, u0, Y___] ->
    CenterDot[X, A[1, 1], w[a], Y] + CenterDot[X, A[4, 1], A[2, 1], w[a], Y]

(* into non-Verma *)
gd1[a_] := (a^2 - a) A[1, 1]\[CenterDot]v[0, a] - (a - 1) A[2, \
1]\[CenterDot]v[1, a] -
   A[3, 1]\[CenterDot]v[2, a]
gd2[a_] := a (a^2 - 1) A[1, 1]\[CenterDot]u[0, a] - (a^2 - 1) A[2, 1]\
\[CenterDot]u[1, a] -
   (a + 1) A[3, 1]\[CenterDot]u[2, a] + (2 a - 1) A[1, 1]\[CenterDot]v[0, a] \
-
   A[2, 1]\[CenterDot]v[1, a]
fd1[a_] := A[3, 1]\[CenterDot]v[0, a]
fd2[a_] := -A[1, 1]\[CenterDot]v[-2, a] + A[2, 1]\[CenterDot]v[-1, a] -
   (a + 1) A[3, 1]\[CenterDot]u[0, a]
rd1[a_] := -a*A[1, 1]\[CenterDot]A[3, 1]\[CenterDot]v[0, a] +
   A[2, 1]\[CenterDot]A[3, 1]\[CenterDot]v[1, a]
rd2[a_] := A[1, 1]\[CenterDot]A[2, 1]\[CenterDot]v[-1, a] -
   a*A[1, 1]\[CenterDot]A[3, 1]\[CenterDot]u[0, a] +
   A[2, 1]\[CenterDot]A[3, 1]\[CenterDot]u[1, a]
p00[a_] := 1\[CenterDot]vp[0, a]

repgd1[expr_, a_] := expr //. CenterDot[X___, u0, Y___] ->
    (a^2 - a) CenterDot[X, A[1, 1], v[0, a], Y] -
     (a - 1) CenterDot[X, A[2, 1], v[1, a], Y] - CenterDot[X, A[3, 1], v[2, \
a], Y]
repgd2[expr_, a_] := expr //. CenterDot[X___, u0, Y___] ->
    a (a^2 - 1) CenterDot[X, A[1, 1], u[0, a], Y] -
     (a^2 - 1) CenterDot[X, A[2, 1], u[1, a], Y] -
     (a + 1) CenterDot[X, A[3, 1], u[2, a], Y] +
     (2 a - 1) CenterDot[X, A[1, 1], v[0, a], Y] - CenterDot[X, A[2, 1], v[1, \
a], Y]
repfd1[expr_, a_] := expr //. CenterDot[X___, u0, Y___] -> CenterDot[X, A[3, \
1], v[0, a], Y]
repfd2[expr_, a_] := expr //. CenterDot[X___, u0, Y___] ->
    -CenterDot[X, A[1, 1], v[-2, a], Y] + CenterDot[X, A[2, 1], v[-1, a], Y] \
-
     (a + 1) CenterDot[X, A[3, 1], u[0, a], Y]
repp00[expr_, a_] := expr //. CenterDot[X___, u0, Y___] -> CenterDot[X, vp[0, \
a], Y]

(* the remaining target vectors of Props 4.12 and 4.13, needed in Section 5 \
*)
eu[a_] := 1\[CenterDot]w[a]
pm21[a_] := A[4, a + 3]\[CenterDot]A[3, 1]\[CenterDot]w[a]
p21[a_] := -a (a + 1) A[4, a - 1]\[CenterDot]A[1, 1]\[CenterDot]w[a] +
   (a + 1) A[4, a]\[CenterDot]A[2, 1]\[CenterDot]w[a] +
   A[4, a + 1]\[CenterDot]A[3, 1]\[CenterDot]w[a]
p02[a_] := -(a + 2) A[4, a + 1]\[CenterDot]A[1, 1]\[CenterDot]A[3, 1]\
\[CenterDot]w[a] +
   A[4, a + 2]\[CenterDot]A[2, 1]\[CenterDot]A[3, 1]\[CenterDot]w[a]
ed1[a_] := 1\[CenterDot]v[0, a]
ed2[a_] := 1\[CenterDot]u[0, a]
q02[a_] := A[2, 1]\[CenterDot]A[3, 1]\[CenterDot]vp[1, a] +
   (a + 2) A[1, 1]\[CenterDot]A[3, 1]\[CenterDot]vp[0, a]
q21[a_] := A[3, 1]\[CenterDot]vp[0, a]
qm21[a_] := -(a + 2) (a + 3) A[1, 1]\[CenterDot]vp[0, a] -
   (a + 3) A[2, 1]\[CenterDot]vp[1, a] + A[3, 1]\[CenterDot]vp[2, a]

(* f' and g' as in Definition 4.14, with the choices made in the original \
file *)
gp[a_] := gd2[a] - 2/(a + 1) gd1[a]
fp[a_] := fd2[a] + 2/(a + 1) fd1[a]
repgp[expr_, a_] := repgd2[expr, a] - 2/(a + 1) repgd1[expr, a]
repfp[expr_, a_] := repfd2[expr, a] + 2/(a + 1) repfd1[expr, a]
gpm[a_] := gum2[a]
repgpm[expr_, a_] := repgum2[expr, a]\
\>", "Input",
 CellChangeTimes->{{3.99884434680171*^9, 3.998844349591364*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"df0a86c5-674b-9349-9b5d-85f14bb67ac8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. Drivers", "Section",ExpressionUUID->"143fbdce-ec8a-2846-a829-4a50f621c5e0"],

Cell["\<\
$maxIter = 60;
stable[f_][z_] := Module[{r = FixedPoint[f, z, $maxIter]},
   If[f[r] =!= r, Print[\"** WARNING: \", f, \" did not settle.\"]]; r]

normP[e_] := stable[collectU[act[pushH[push[movePx[#]]]]] &][e]
normV[e_] := stable[collectU[act[pushH[pushVerm[splitX[movePx[#]]]]]] &][e]
norm[e_] := vpToV[If[FreeQ[e, w], normP[e], normV[e]]]

reduced[r_] := FreeQ[r, A[5, _] | A[6, _] | px | u0] &&
   (FreeQ[r, w] \[Implies] FreeQ[r, A[4, _]])

chk[label_, e_] := Module[{r = FullSimplify[norm[e]]},
   {label, If[r === 0, \"PASS\", Row[{\"FAIL: \", r}]],
    If[reduced[r], \"\", \"** not reduced **\"]}]

show[rows_, hdr_] := Print[Grid[Prepend[rows, hdr], Frame -> All, Alignment \
-> Left]]

vpToV[e_] := e /. vp[k_, m_] :> v[k + m + 1, m]
getUdeep[e_] := e //. CenterDot[X___, v[j_, m_], Y___] /; TrueQ[Simplify[j <= \
-3]] :>
     CenterDot[X, A[6, -j], u0, Y]/alph[-j - 1, m]
movePx[e_] := e //. CenterDot[X___, px, A[1, 1], Y___] ->
     -CenterDot[X, A[1, 1], px, Y] + CenterDot[X, A[4, 1], Y] //.
    CenterDot[X___, px, A[2, 1], Y___] ->
     -CenterDot[X, A[2, 1], px, Y] + CenterDot[X, A[5, 1], Y] //.
    CenterDot[X___, px, A[3, 1], Y___] ->
     -CenterDot[X, A[3, 1], px, Y] + CenterDot[X, A[6, 1], Y] //.
    CenterDot[X___, px, A[j_, k_], Y___] /; j >= 4 -> CenterDot[X, A[j, k], \
px, Y]

pushH[e_] := e //. CenterDot[X___, A[5, 1], A[4, m_], Y___] ->
    CenterDot[X, A[4, m], A[5, 1], Y] - 2 m CenterDot[X, A[4, m], Y]

collectU[e_] := e //. CenterDot[X___, A[4, k_], u[i_, a_], Y___] ->
    CenterDot[X, u[i + k, a], Y]

splitX[e_] := e //. CenterDot[X___, A[6, k_], A[4, m_], Y___] /; IntegerQ[k] \
&& k > 1 :>
    CenterDot[X, A[6, 1], A[6, k - 1], A[4, m], Y]

toU[e_] := Module[{r = getU[getUdeep[vpToV[CenterDot[A[4, 0], e]]]]},
   If[! FreeQ[r, u[_, _] | v[_, _] | vp[_, _] | w[_]],
    Print[\"** toU could not reach the generator; rep will silently do \
nothing: \", r]];
   r]
getUvp[e_] := toU[e]\
\>", "Input",
 CellChangeTimes->{{3.998850631875*^9, 3.9988507034944706`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"4cc712f7-49e4-1646-a072-83673348d02e"],

Cell["\<\
(* coordinates of a vector in a given basis *)
termList[e_] := With[{z = Expand[e]},
   If[z === 0, {}, If[Head[z] === Plus, List @@ z, {z}]]]
scalarOf[t_] := If[Head[t] === Times, Times @@ Select[List @@ t, CentralQ], \
1]
monOf[t_] := If[Head[t] === Times, Times @@ Select[List @@ t, ! CentralQ[#] \
&], t]
monomialsOf[vs_] := DeleteDuplicates[monOf /@ Flatten[termList /@ vs]]
coordVector[e_, ms_] := Table[
   Total[scalarOf /@ Select[termList[e], monOf[#] === m &]], {m, ms}]
coordsIn[e_, basis_] := Module[{ms, M, rhs, cs, sol},
   ms = monomialsOf[Append[basis, e]];
   M = Transpose[coordVector[#, ms] & /@ basis];
   rhs = coordVector[e, ms]; cs = Array[cc, Length[basis]];
   sol = Solve[Thread[M.cs == rhs], cs];
   If[sol === {}, \"not in the span\", Simplify[cs /. First[sol]]]]
   canon[e_] := Simplify[norm[e]]\
\>", "Input",
 CellChangeTimes->{{3.9988501472299156`*^9, 3.998850156783825*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"abb0bbe5-cb20-844f-993c-5da194e7e896"]
}, Open  ]],

Cell[CellGroupData[{

Cell["5. The target vectors of Propositions 4.12 and 4.13", "Section",ExpressionUUID->"3bc02405-39ea-4946-b76f-bf9b0bb23dbb"],

Cell["\<\
Corollary 4.11 says T_mu(P(lam)) = {v in P(lam)_mu | px.v = 0 and xyx.v = 0}.
We confirm that all target basis vectors outlined in Propositions 4.12 and \
4.13 satisfy this condition.\[LineSeparator]The fact that these form a target \
basis follows from the dimension count in Proposition 4.6.
\
\>", "Text",
 CellChangeTimes->{{3.998848797224228*^9, 
  3.9988488624296074`*^9}},ExpressionUUID->"ba26d24f-230c-8443-a6d9-\
569f58e1c705"],

Cell[CellGroupData[{

Cell["\<\
pxOn[vv_] := FullSimplify[norm[CenterDot[px, vv]]]
xyxOn[vv_] := FullSimplify[norm[CenterDot[A[6, 1], A[4, 1], A[6, 1], vv]]]

vermaTargets = {{\"(A)\", eu[a]}, {\"(B)\", gu[a]}, {\"(C)\", ru[a]}, \
{\"(D)\", fu[a]},
   {\"(A')\", q00[a]}, {\"(B')\", pm21[a]}, {\"(C')\", p02[a]}, {\"(D')\", \
p21[a]}};
nonVermaTargets = {{\"(A_1)\", ed1[a]}, {\"(A_2)\", ed2[a]}, {\"(B_1)\", \
fd1[a]},
   {\"(B_2)\", fd2[a]}, {\"(C_1)\", rd1[a]}, {\"(C_2)\", rd2[a]}, {\"(D_1)\", \
gd1[a]},
   {\"(D_2)\", gd2[a]}, {\"(A')\", p00[a]}, {\"(B')\", qm21[a]}, {\"(C')\", \
q02[a]},
   {\"(D')\", q21[a]}};

flag[r_] := If[reduced[r], \"\", \"** not reduced **\"]
show[Table[With[{p = pxOn[t[[2]]], q = xyxOn[t[[2]]]},
    {t[[1]], p, q, flag[p] <> flag[q]}], {t, vermaTargets}],
   {\"P(lam) = Delta(lam), a >= 3\", \"px . v\", \"xyx . v\", \"\"}]
show[Table[With[{p = pxOn[t[[2]]], q = xyxOn[t[[2]]]},
    {t[[1]], p, q, flag[p] <> flag[q]}], {t, nonVermaTargets}],
   {\"P(lam) != Delta(lam), a <= -5\", \"px . v\", \"xyx . v\", \"\"}]

(* The exceptional bases. Proposition 4.12: at a = 1 the basis is the a >= 3
   one with (D) = (D'), so seven vectors; at a = -1 it is (A), (B), (C) with
   two vectors in the (D) weight space, so five. Proposition 4.13: at a = -3
   it is the a <= -5 one with (B') = (B_1), so eleven. The last table checks
   those two coincidences. *)
a1Targets = {{\"(A)\", eu[1]}, {\"(B)\", gu[1]}, {\"(C)\", ru[1]},
   {\"(D) = (D')\", fu[1]}, {\"(A')\", q00[1]}, {\"(B')\", pm21[1]},
   {\"(C')\", p02[1]}};
am1Targets = {{\"(A)\", eu[-1]}, {\"(B)\", gu[-1]}, {\"(C)\", ru[-1]},
   {\"(D_1) = y^2 x_ w\", gum1[-1]}, {\"(D_2) = (y_ + y h_) w\", gum2[-1]}};
am3Targets = {{\"(A_1)\", ed1[-3]}, {\"(A_2)\", ed2[-3]},
   {\"(B_1) = (B')\", fd1[-3]}, {\"(B_2)\", fd2[-3]}, {\"(C_1)\", rd1[-3]},
   {\"(C_2)\", rd2[-3]}, {\"(D_1)\", gd1[-3]}, {\"(D_2)\", gd2[-3]},
   {\"(A')\", p00[-3]}, {\"(C')\", q02[-3]}, {\"(D')\", q21[-3]}};

Block[{$Assumptions = True},
 show[Table[With[{p = pxOn[t[[2]]], q = xyxOn[t[[2]]]},
     {t[[1]], p, q, flag[p] <> flag[q]}], {t, a1Targets}],
    {\"P(lam) = Delta(lam), a = 1, dim 7\", \"px . v\", \"xyx . v\", \"\"}];
 show[Table[With[{p = pxOn[t[[2]]], q = xyxOn[t[[2]]]},
     {t[[1]], p, q, flag[p] <> flag[q]}], {t, am1Targets}],
    {\"P(lam) = Delta(lam), a = -1, dim 5\", \"px . v\", \"xyx . v\", \"\"}];
 show[Table[With[{p = pxOn[t[[2]]], q = xyxOn[t[[2]]]},
     {t[[1]], p, q, flag[p] <> flag[q]}], {t, am3Targets}],
    {\"P(lam) != Delta(lam), a = -3, dim 11\", \"px . v\", \"xyx . v\", \"\"}];
 show[{chk[\"a = 1:  (D') = (D), i.e. p21[1] = fu[1]\", p21[1] - fu[1]],
    chk[\"a = -3: (B') = (B_1), i.e. qm21[-3] = fd1[-3]\",
     qm21[-3] - fd1[-3]]}, {\"the two coincidences\", \"result\", \"\"}]]\
\>", "Input",
 CellLabel->
  "In[122]:=",ExpressionUUID->"06fe7258-48ed-6349-8732-73c69e6b353d"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"P(lam) = Delta(lam), a >= 3\"\>", "\<\"px . v\"\>", "\<\"xyx . \
v\"\>", "\<\"\"\>"},
    {"\<\"(A)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(B)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(C)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(D)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(A')\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(B')\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(C')\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(D')\"\>", "0", "0", "\<\"\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.9984542436720295`*^9, 3.9984995997630863`*^9, 
  3.9988501723668365`*^9, 3.998850291918722*^9, 3.9988534634664745`*^9},
 CellLabel->
  "During evaluation of \
In[122]:=",ExpressionUUID->"318e82e2-13ac-cc49-b0aa-c239d3881971"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"P(lam) != Delta(lam), a <= -5\"\>", "\<\"px . v\"\>", "\<\"xyx . \
v\"\>", "\<\"\"\>"},
    {"\<\"(A_1)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(A_2)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(B_1)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(B_2)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(C_1)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(C_2)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(D_1)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(D_2)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(A')\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(B')\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(C')\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(D')\"\>", "0", "0", "\<\"\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.9984542436720295`*^9, 3.9984995997630863`*^9, 
  3.9988501723668365`*^9, 3.998850291918722*^9, 3.9988534635618725`*^9},
 CellLabel->
  "During evaluation of \
In[122]:=",ExpressionUUID->"42a1d431-e0f8-f448-9162-d3cdcbdeb67c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"P(lam) = Delta(lam), a = 1, dim 7\"\>", "\<\"px . v\"\>", "\<\"xyx \
. v\"\>", "\<\"\"\>"},
    {"\<\"(A)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(B)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(C)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(D) = (D')\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(A')\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(B')\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(C')\"\>", "0", "0", "\<\"\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.9984542436720295`*^9, 3.9984995997630863`*^9, 
  3.9988501723668365`*^9, 3.998850291918722*^9, 3.998853463673023*^9},
 CellLabel->
  "During evaluation of \
In[122]:=",ExpressionUUID->"b5951923-745a-8749-a4cf-91622be746ca"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"P(lam) = Delta(lam), a = -1, dim 5\"\>", "\<\"px . v\"\>", "\<\"xyx \
. v\"\>", "\<\"\"\>"},
    {"\<\"(A)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(B)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(C)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(D_1) = y^2 x_ w\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(D_2) = (y_ + y h_) w\"\>", "0", "0", "\<\"\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.9984542436720295`*^9, 3.9984995997630863`*^9, 
  3.9988501723668365`*^9, 3.998850291918722*^9, 3.9988534637052956`*^9},
 CellLabel->
  "During evaluation of \
In[122]:=",ExpressionUUID->"2c4954d3-62cd-7244-ad61-1a056ba7b1e2"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"P(lam) != Delta(lam), a = -3, dim 11\"\>", "\<\"px . v\"\>", \
"\<\"xyx . v\"\>", "\<\"\"\>"},
    {"\<\"(A_1)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(A_2)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(B_1) = (B')\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(B_2)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(C_1)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(C_2)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(D_1)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(D_2)\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(A')\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(C')\"\>", "0", "0", "\<\"\"\>"},
    {"\<\"(D')\"\>", "0", "0", "\<\"\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.9984542436720295`*^9, 3.9984995997630863`*^9, 
  3.9988501723668365`*^9, 3.998850291918722*^9, 3.9988534637815495`*^9},
 CellLabel->
  "During evaluation of \
In[122]:=",ExpressionUUID->"10fde370-cb1a-9c49-a6e2-0e65245fb686"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"the two coincidences\"\>", "\<\"result\"\>", "\<\"\"\>"},
    {"\<\"a = 1:  (D') = (D), i.e. p21[1] = fu[1]\"\>", "\<\"PASS\"\>", "\<\"\
\"\>"},
    {"\<\"a = -3: (B') = (B_1), i.e. qm21[-3] = fd1[-3]\"\>", "\<\"PASS\"\>", \
"\<\"\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.9984542436720295`*^9, 3.9984995997630863`*^9, 
  3.9988501723668365`*^9, 3.998850291918722*^9, 3.9988534637931232`*^9},
 CellLabel->
  "During evaluation of \
In[122]:=",ExpressionUUID->"5048c26d-1457-e64c-a962-a4c79af8838c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6. Lemma: Phi is surjective", "Section",ExpressionUUID->"0827e86e-fd24-2246-9881-82f0d1135450"],

Cell["\<\
The proof is broken up into a few cases. \[LineSeparator]First, it splits \
into the local quivers centred at \\mu=a\\eps+b\\del, for a\\geq3, a=1 and a=-1.
Consider all morphisms X:P(nu) \\to P(lam) in A corresponding to target basis \
vectors, where nu is either the centre \\mu of the local quiver or its dual \
\\mu\[CloseCurlyQuote], and \\lam corresponds to a vertex of that quiver.
We prove that X is the image of a composite of the edges in the local quiver.
Because the union of vertex sets of all local quivers is in bijection to \
Lambda_{odd}, and every domain P(nu) is considered, this proves that Phi is \
surjective.\[LineSeparator]\
\>", "Text",
 CellChangeTimes->{{3.998851191684759*^9, 3.9988512275389347`*^9}, {
  3.998851711537485*^9, 3.99885175790798*^9}, {3.998851799843197*^9, 
  3.99885187142103*^9}, {3.998852008555977*^9, 3.9988521729306602`*^9}, {
  3.99885220944343*^9, 
  3.998852527742235*^9}},ExpressionUUID->"e3ab5261-ace1-264c-bc3e-\
a2e55c1c650c"],

Cell["\<\

(* some formatting helpers for generic a\\geq 3*)
$Assumptions = Element[a, Integers] && a >= 3;

ap[v_, rep_] := Module[{t = toU[v]},
   If[! FreeQ[t, u[_, _] | v[_, _] | vp[_, _] | w[_]], stuck[t], \
canon[rep[t]]]]
chain[v0_, reps_] := Fold[If[Head[#1] === stuck, #1, ap[#1, #2]] &, v0, reps]

inBasis[v_, basis_] := coordsIn[FullSimplify[v], FullSimplify[canon[#]] & /@ \
basis]

vanishAt[e_] := Which[
   Head[e] === String, \"-\",
   FreeQ[e, a], If[TrueQ[Simplify[e == 0]], \"** identically 0 **\", \
\"never\"],
   True, With[{r = a /. Block[{$Assumptions = True}, Solve[e == 0, a]]},
     Row[{r, If[AnyTrue[r, TrueQ[Simplify[# >= 3, Element[#, Integers]]] &],
        \" ** ROOT IN RANGE **\", \" (none with a >= 3)\"]}]]]

one[deg_, lamName_, name_, tgtName_, v_, tgt_] := Module[{c, s},
   If[Head[v] === stuck,
    Return[{deg, lamName, name, tgtName,
      Row[{\"** toU stuck at \", First[v]}], \"\", \"** STUCK **\"}]];
   c = inBasis[v, {tgt}];
   If[c === \"not in the span\",
    {deg, lamName, name, tgtName,
     Row[{\"** not in the span, reduces to \", FullSimplify[v]}], \"\",
     If[TrueQ[FullSimplify[v] === 0], \"** FAIL, zero **\", \"** CHECK NAMING \
**\"]},
    s = Factor[Simplify[First[c]]];
    {deg, lamName, name, tgtName, Row[{name, \" = (\", s, \") x \", \
tgtName}],
     vanishAt[s], If[TrueQ[Simplify[s == 0]], \"** FAIL **\", \"PASS\"]}]]

two[degs_, lamName_, names_, tgtName_, vs_, basis_] := Module[{M, dt},
   If[MemberQ[Head /@ vs, stuck],
    Return[{degs, lamName, Row[Riffle[names, \", \"]], tgtName,
      \"** toU stuck **\", \"\", \"** STUCK **\"}]];
   M = inBasis[#, basis] & /@ vs;
   If[MemberQ[M, \"not in the span\"],
    {degs, lamName, Row[Riffle[names, \", \"]], tgtName,
     \"** not in the span **\", \"\", \"** CHECK NAMING **\"},
    dt = Factor[Simplify[Det[M]]];
    {degs, lamName, Row[Riffle[names, \", \"]], tgtName,
     Row[{MatrixForm[M], \"  det = \", dt}], vanishAt[dt],
     If[TrueQ[Simplify[dt == 0]], \"** FAIL **\", \"PASS\"]}]]

hdr = {\"deg\", \"lam\", \"composite\", \"target\", \"value\", \"zero at\", \
\"\"};\
\>", "Input",
 CellChangeTimes->{{3.998850544292879*^9, 3.998850571785671*^9}, {
  3.9988516911493416`*^9, 3.9988516989350185`*^9}, {3.998852560674711*^9, 
  3.998852580229189*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"117b41d6-ac75-aa4e-b0f2-d50e348138a8"],

Cell[CellGroupData[{

Cell["Source mu, a >= 3", "Subsection",
 CellChangeTimes->{{3.998851659795492*^9, 3.9988516604131775`*^9}, {
  3.9988519324266205`*^9, 
  3.9988519463064423`*^9}},ExpressionUUID->"178d651e-d9d0-8b44-bbb4-\
e30dedaf6873"],

Cell["\<\
muRows[] := Module[{idMu, mF, mG, mP, mGF, mGP, mFP, mGFP},
   idMu = canon[eu[a]];
   (* deg 1 *)
   mF   = chain[idMu, {repfu[#, a + 2] &}];
   mG   = chain[idMu, {repgu[#, a - 2] &}];
   mP   = chain[idMu, {repp00[#, -a - 2] &}];
   (* deg 2 *)
   mGF  = chain[idMu, {repfu[#, a + 2] &, repgu[#, a] &}];
   mGP  = chain[idMu, {repp00[#, -a - 2] &, repgp[#, -a] &}];
   mFP  = chain[idMu, {repp00[#, -a - 2] &, repfp[#, -a - 4] &}];
   (* deg 3 *)
   mGFP = chain[idMu, {repp00[#, -a - 2] &, repfp[#, -a - 4] &, repgp[#, -a - \
2] &}];
   {one[0, \"mu\",               \"e\",     \"(A)  eu[a]\",      idMu, \
eu[a]],
    one[1, \"mu + 2eps + del\",  \"f\",     \"(D)  fu[a+2]\",    mF,   fu[a + \
2]],
    one[1, \"mu - 2eps + del\",  \"g\",     \"(B)  gu[a-2]\",    mG,   gu[a - \
2]],
    one[1, \"mu'\",              \"p\",     \"(A') p00[-a-2]\",  mP,   p00[-a \
- 2]],
    one[2, \"mu + 2del\",        \"gf\",    \"(C)  ru[a]\",      mGF,  \
ru[a]],
    one[2, \"mu' + 2eps + del\", \"g'p\",   \"(D') q21[-a]\",    mGP,  \
q21[-a]],
    one[2, \"mu' - 2eps + del\", \"f'p\",   \"(B') qm21[-a-4]\", mFP,  \
qm21[-a - 4]],
    one[3, \"mu' + 2del\",       \"g'f'p\", \"(C') q02[-a-2]\",  mGFP, q02[-a \
- 2]]}]\
\>", "Input",
 CellLabel->
  "In[154]:=",ExpressionUUID->"612beaf0-cb92-c540-9170-9d03693e5974"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Source mu', a >= 3", "Subsection",
 CellChangeTimes->{{3.9988516573992214`*^9, 3.99885165789246*^9}, {
  3.9988519430666504`*^9, 
  3.998851943479292*^9}},ExpressionUUID->"6deec0a8-df95-214b-a715-\
ed804d85ca4f"],

Cell["\<\
muPrimeRows[] := Module[
   {idMuP, nF, nG, nQ, nPQ, nGF, nQF, nQG, nGFQ, nPQF, nGPQ, nGPQF},
   idMuP = canon[ed2[-a - 2]];
   (* deg 1 *)
   nF    = chain[idMuP, {repfp[#, -a - 4] &}];
   nG    = chain[idMuP, {repgp[#, -a] &}];
   nQ    = chain[idMuP, {repq00[#, a] &}];
   (* deg 2 *)
   nPQ   = chain[idMuP, {repq00[#, a] &, repp00[#, -a - 2] &}];
   nGF   = chain[idMuP, {repfp[#, -a - 4] &, repgp[#, -a - 2] &}];
   nQF   = chain[idMuP, {repfp[#, -a - 4] &, repq00[#, a + 2] &}];
   nQG   = chain[idMuP, {repgp[#, -a] &, repq00[#, a - 2] &}];
   (* deg 3 *)
   nGFQ  = chain[idMuP, {repq00[#, a] &, repfu[#, a + 2] &, repgu[#, a] &}];
   nPQF  = chain[idMuP, {repfp[#, -a - 4] &, repq00[#, a + 2] &, repp00[#, -a \
- 4] &}];
   nGPQ  = chain[idMuP, {repq00[#, a] &, repp00[#, -a - 2] &, repgp[#, -a] &}];
   (* deg 4 *)
   nGPQF = chain[idMuP, {repfp[#, -a - 4] &, repq00[#, a + 2] &,
      repp00[#, -a - 4] &, repgp[#, -a - 2] &}];
   {two[\"0, 2\", \"mu'\", {\"e\", \"pq\"},
     \"(A_1) ed1[-a-2], (A_2) ed2[-a-2]\", {idMuP, nPQ},
     {ed1[-a - 2], ed2[-a - 2]}],
    two[\"1, 3\", \"mu' - 2eps + del\", {\"f'\", \"pqf'\"},
     \"(B_1) fd1[-a-4], (B_2) fd2[-a-4]\", {nF, nPQF},
     {fd1[-a - 4], fd2[-a - 4]}],
    two[\"1, 3\", \"mu' + 2eps + del\", {\"g'\", \"g'pq\"},
     \"(D_1) gd1[-a], (D_2) gd2[-a]\", {nG, nGPQ},
     {gd1[-a], gd2[-a]}],
    one[1, \"mu\",              \"q\",   \"(A') q00[a]\",    nQ,   q00[a]],
    two[\"2, 4\", \"mu' + 2del\", {\"g'f'\", \"g'pqf'\"},
     \"(C_1) rd1[-a-2], (C_2) rd2[-a-2]\", {nGF, nGPQF},
     {rd1[-a - 2], rd2[-a - 2]}],
    one[2, \"mu + 2eps + del\", \"qf'\", \"(D') p21[a+2]\",  nQF,  p21[a + 2]],
    one[2, \"mu - 2eps + del\", \"qg'\", \"(B') pm21[a-2]\", nQG,  pm21[a - \
2]],
    one[3, \"mu + 2del\",       \"gfq\", \"(C') p02[a]\",    nGFQ, p02[a]]}]\
\>", "Input",
 CellLabel->
  "In[155]:=",ExpressionUUID->"465e425b-8676-2d4c-844c-81d3a5d0c17d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Run them.", "Subsection",
 CellChangeTimes->{{3.9988516630767727`*^9, 
  3.9988516636166916`*^9}},ExpressionUUID->"6e486216-4bc0-d140-a708-\
1b2e4c91139c"],

Cell[CellGroupData[{

Cell["\<\
(* THE PROOF. Symbolic in a, so each row is a statement about every
   a >= 3 at once. *)
show[muRows[], hdr]
show[muPrimeRows[], hdr]\
\>", "Input",
 CellLabel->
  "In[156]:=",ExpressionUUID->"a5a420b4-cc02-f645-b441-c677d83430d9"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"deg\"\>", "\<\"lam\"\>", "\<\"composite\"\>", "\<\"target\"\>", "\<\
\"value\"\>", "\<\"zero at\"\>", "\<\"\"\>"},
    {"0", "\<\"mu\"\>", "\<\"e\"\>", "\<\"(A)  eu[a]\"\>", 
     TemplateBox[{"\"e\"", "\" = (\"", "1", "\") x \"", "\"(A)  eu[a]\""},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"1", "\<\"mu + 2eps + del\"\>", "\<\"f\"\>", "\<\"(D)  fu[a+2]\"\>", 
     TemplateBox[{"\"f\"", "\" = (\"", "1", "\") x \"", "\"(D)  fu[a+2]\""},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"1", "\<\"mu - 2eps + del\"\>", "\<\"g\"\>", "\<\"(B)  gu[a-2]\"\>", 
     TemplateBox[{"\"g\"", "\" = (\"", "1", "\") x \"", "\"(B)  gu[a-2]\""},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"1", "\<\"mu'\"\>", "\<\"p\"\>", "\<\"(A') p00[-a-2]\"\>", 
     TemplateBox[{"\"p\"", "\" = (\"", "1", "\") x \"", "\"(A') p00[-a-2]\""},
      
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"2", "\<\"mu + 2del\"\>", "\<\"gf\"\>", "\<\"(C)  ru[a]\"\>", 
     TemplateBox[{"\"gf\"", "\" = (\"", 
       RowBox[{"3", "+", "a"}], "\") x \"", "\"(C)  ru[a]\""},
      "RowDefault"], 
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{"-", "3"}], "}"}], "\" (none with a >= 3)\""},
      "RowDefault"], "\<\"PASS\"\>"},
    {"2", "\<\"mu' + 2eps + del\"\>", "\<\"g'p\"\>", "\<\"(D') q21[-a]\"\>", 
     TemplateBox[{"\"g'p\"", "\" = (\"", 
       RowBox[{"1", "+", "a"}], "\") x \"", "\"(D') q21[-a]\""},
      "RowDefault"], 
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{"-", "1"}], "}"}], "\" (none with a >= 3)\""},
      "RowDefault"], "\<\"PASS\"\>"},
    {"2", "\<\"mu' - 2eps + del\"\>", "\<\"f'p\"\>", "\<\"(B') \
qm21[-a-4]\"\>", 
     TemplateBox[{"\"f'p\"", "\" = (\"", 
       RowBox[{"1", "+", "a"}], "\") x \"", "\"(B') qm21[-a-4]\""},
      "RowDefault"], 
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{"-", "1"}], "}"}], "\" (none with a >= 3)\""},
      "RowDefault"], "\<\"PASS\"\>"},
    {"3", "\<\"mu' + 2del\"\>", "\<\"g'f'p\"\>", "\<\"(C') q02[-a-2]\"\>", 
     TemplateBox[{"\"g'f'p\"", "\" = (\"", 
       RowBox[{
         RowBox[{"(", 
           RowBox[{"1", "+", "a"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"3", "+", "a"}], ")"}], "2"]}], "\") x \"", 
       "\"(C') q02[-a-2]\""},
      "RowDefault"], 
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], "\" (none with a >= 3)\""},
      "RowDefault"], "\<\"PASS\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.9984542443259315`*^9, 3.998499600368862*^9, 
  3.99885017336615*^9, 3.9988502931429787`*^9, 3.998853464431734*^9},
 CellLabel->
  "During evaluation of \
In[156]:=",ExpressionUUID->"871e05aa-b110-5349-a6df-147dba3264a3"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"deg\"\>", "\<\"lam\"\>", "\<\"composite\"\>", "\<\"target\"\>", "\<\
\"value\"\>", "\<\"zero at\"\>", "\<\"\"\>"},
    {"\<\"0, 2\"\>", "\<\"mu'\"\>", 
     TemplateBox[{"\"e\"", "\", \"", "\"pq\""},
      "RowDefault"], "\<\"(A_1) ed1[-a-2], (A_2) ed2[-a-2]\"\>", 
     TemplateBox[{
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"0", "1"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
           1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "\"  det = \"", 
       RowBox[{"-", "1"}]},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"\<\"1, 3\"\>", "\<\"mu' - 2eps + del\"\>", 
     TemplateBox[{"\"f'\"", "\", \"", "\"pqf'\""},
      "RowDefault"], "\<\"(B_1) fd1[-a-4], (B_2) fd2[-a-4]\"\>", 
     TemplateBox[{
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             RowBox[{"-", 
               FractionBox["2", 
                RowBox[{"3", "+", "a"}]]}], "1"}, {
             RowBox[{"3", "+", "a"}], "0"}}, RowSpacings -> 1, ColumnSpacings -> 
           1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "\"  det = \"", 
       RowBox[{
         RowBox[{"-", "3"}], "-", "a"}]},
      "RowDefault"], 
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{"-", "3"}], "}"}], "\" (none with a >= 3)\""},
      "RowDefault"], "\<\"PASS\"\>"},
    {"\<\"1, 3\"\>", "\<\"mu' + 2eps + del\"\>", 
     TemplateBox[{"\"g'\"", "\", \"", "\"g'pq\""},
      "RowDefault"], "\<\"(D_1) gd1[-a], (D_2) gd2[-a]\"\>", 
     TemplateBox[{
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             FractionBox["2", 
              RowBox[{
                RowBox[{"-", "1"}], "+", "a"}]], "1"}, {
             RowBox[{
               RowBox[{"-", "1"}], "-", "a"}], "0"}}, RowSpacings -> 1, 
           ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
           Center], "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "\"  det = \"", 
       RowBox[{"1", "+", "a"}]},
      "RowDefault"], 
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{"-", "1"}], "}"}], "\" (none with a >= 3)\""},
      "RowDefault"], "\<\"PASS\"\>"},
    {"1", "\<\"mu\"\>", "\<\"q\"\>", "\<\"(A') q00[a]\"\>", 
     TemplateBox[{"\"q\"", "\" = (\"", "1", "\") x \"", "\"(A') q00[a]\""},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"\<\"2, 4\"\>", "\<\"mu' + 2del\"\>", 
     TemplateBox[{"\"g'f'\"", "\", \"", "\"g'pqf'\""},
      "RowDefault"], "\<\"(C_1) rd1[-a-2], (C_2) rd2[-a-2]\"\>", 
     TemplateBox[{
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             RowBox[{"-", 
               FractionBox[
                RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"3", "+", "a"}], ")"}], "2"]}], 
                RowBox[{"1", "+", "a"}]]}], 
             RowBox[{
               RowBox[{"(", 
                 RowBox[{"1", "+", "a"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                  RowBox[{"3", "+", "a"}], ")"}], "2"]}]}, {
             SuperscriptBox[
              RowBox[{"(", 
                RowBox[{"3", "+", "a"}], ")"}], "3"], "0"}}, RowSpacings -> 1,
            ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
           Center], "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "\"  det = \"", 
       RowBox[{"-", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{"(", 
               RowBox[{"1", "+", "a"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
                RowBox[{"3", "+", "a"}], ")"}], "5"]}], ")"}]}]},
      "RowDefault"], 
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], "\" (none with a >= 3)\""},
      "RowDefault"], "\<\"PASS\"\>"},
    {"2", "\<\"mu + 2eps + del\"\>", "\<\"qf'\"\>", "\<\"(D') p21[a+2]\"\>", 
     TemplateBox[{"\"qf'\"", "\" = (\"", 
       RowBox[{"3", "+", "a"}], "\") x \"", "\"(D') p21[a+2]\""},
      "RowDefault"], 
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{"-", "3"}], "}"}], "\" (none with a >= 3)\""},
      "RowDefault"], "\<\"PASS\"\>"},
    {"2", "\<\"mu - 2eps + del\"\>", "\<\"qg'\"\>", "\<\"(B') pm21[a-2]\"\>", 
     
     TemplateBox[{"\"qg'\"", "\" = (\"", 
       RowBox[{
         RowBox[{"-", "1"}], "+", "a"}], "\") x \"", "\"(B') pm21[a-2]\""},
      "RowDefault"], 
     TemplateBox[{
       RowBox[{"{", "1", "}"}], "\" (none with a >= 3)\""},
      "RowDefault"], "\<\"PASS\"\>"},
    {"3", "\<\"mu + 2del\"\>", "\<\"gfq\"\>", "\<\"(C') p02[a]\"\>", 
     TemplateBox[{"\"gfq\"", "\" = (\"", 
       RowBox[{"3", "+", "a"}], "\") x \"", "\"(C') p02[a]\""},
      "RowDefault"], 
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{"-", "3"}], "}"}], "\" (none with a >= 3)\""},
      "RowDefault"], "\<\"PASS\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.9984542443259315`*^9, 3.998499600368862*^9, 
  3.99885017336615*^9, 3.9988502931429787`*^9, 3.998853465786661*^9},
 CellLabel->
  "During evaluation of \
In[156]:=",ExpressionUUID->"511d0aa8-e446-7e4e-b54a-4417dfbbec85"]
}, Open  ]]
}, Open  ]],

Cell["", "Input",
 CellChangeTimes->{{3.9984545704280777`*^9, 3.9984545729722633`*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"17f2b1f2-e3a8-5943-8bba-e478a505dc06"]
}, Open  ]],

Cell[CellGroupData[{

Cell["a = 1, source mu = eps + b del.", "Subsection",
 CellChangeTimes->{{3.998851630490263*^9, 
  3.9988516312073135`*^9}},ExpressionUUID->"70503e7e-1d50-6042-9976-\
e14d11f9a1dd"],

Cell["\<\
a1muRows[] := Module[{id, cF, cP, cGF, cGP, cFP, cGFP},
   id   = canon[eu[1]];
   (* deg 1 *)
   cF   = chain[id, {repfu[#, 3] &}];
   cP   = chain[id, {repp00[#, -3] &}];
   (* deg 2 *)
   cGF  = chain[id, {repfu[#, 3] &, repgu[#, 1] &}];
   cGP  = chain[id, {repp00[#, -3] &, repgum2[#, -1] &}];
   cFP  = chain[id, {repp00[#, -3] &, repfp[#, -5] &}];
   (* deg 3 *)
   cGFP = chain[id, {repp00[#, -3] &, repfp[#, -5] &, repgp[#, -3] &}];
   {one[0, \"mu (1,0)\",             \"e\",     \"(A)  eu[1]\",    id,   \
eu[1]],
    one[1, \"mu+2eps+del (3,1)\",    \"f\",     \"(D)  fu[3]\",    cF,   \
fu[3]],
    one[1, \"mu' (-3,0)\",           \"p\",     \"(A') p00[-3]\",  cP,   \
p00[-3]],
    one[2, \"mu+2del (1,2)\",        \"gf\",    \"(C)  ru[1]\",    cGF,  \
ru[1]],
    one[2, \"mu'+2eps+del (-1,1)\",  \"g'p\",   \"(B)  gu[-1]\",   cGP,  \
gu[-1]],
    one[2, \"mu'-2eps+del (-5,1)\",  \"f'p\",   \"(B') qm21[-5]\", cFP,  \
qm21[-5]],
    one[3, \"mu'+2del (-3,2)\",      \"g'f'p\", \"(C') q02[-3]\",  cGFP, \
q02[-3]]}]\
\>", "Input",
 CellLabel->
  "In[160]:=",ExpressionUUID->"ba436cdb-f6df-234e-b8b5-a6947c6f798d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["a = 1, source mu' = -3 eps + b del.", "Subsection",
 CellChangeTimes->{{3.998851634202772*^9, 
  3.9988516346744404`*^9}},ExpressionUUID->"dc493f01-f625-d840-8327-\
ea5b8c38f35a"],

Cell["\<\
a1muPrimeRows[] := Module[
   {id, nF, nG, nQ, nPQ, nGF, nQF, nGFQ, nPQF, nGPQ, nGPQF},
   id    = canon[ed2[-3]];
   (* deg 1 *)
   nF    = chain[id, {repfp[#, -5] &}];
   nG    = chain[id, {repgum2[#, -1] &}];
   nQ    = chain[id, {repq00[#, 1] &}];
   (* deg 2 *)
   nPQ   = chain[id, {repq00[#, 1] &, repp00[#, -3] &}];
   nGF   = chain[id, {repfp[#, -5] &, repgp[#, -3] &}];
   nQF   = chain[id, {repfp[#, -5] &, repq00[#, 3] &}];
   (* deg 3 *)
   nGFQ  = chain[id, {repq00[#, 1] &, repfu[#, 3] &, repgu[#, 1] &}];
   nPQF  = chain[id, {repfp[#, -5] &, repq00[#, 3] &, repp00[#, -5] &}];
   nGPQ  = chain[id, {repq00[#, 1] &, repp00[#, -3] &, repgum2[#, -1] &}];
   (* deg 4 *)
   nGPQF = chain[id, {repfp[#, -5] &, repq00[#, 3] &, repp00[#, -5] &,
      repgp[#, -3] &}];
   {two[\"0, 2\", \"mu' (-3,0)\", {\"e\", \"pq\"},
     \"(A_1) ed1[-3], (A_2) ed2[-3]\", {id, nPQ}, {ed1[-3], ed2[-3]}],
    two[\"1, 3\", \"mu'-2eps+del (-5,1)\", {\"f'\", \"pqf'\"},
     \"(B_1) fd1[-5], (B_2) fd2[-5]\", {nF, nPQF}, {fd1[-5], fd2[-5]}],
    two[\"1, 3\", \"mu'+2eps+del (-1,1)\", {\"g'\", \"g'pq\"},
     \"(D_1) gum1[-1], (D_2) gum2[-1]\", {nG, nGPQ}, {gum1[-1], gum2[-1]}],
    one[1, \"mu (1,0)\",           \"q\",   \"(A') q00[1]\", nQ,   q00[1]],
    two[\"2, 4\", \"mu'+2del (-3,2)\", {\"g'f'\", \"g'pqf'\"},
     \"(C_1) rd1[-3], (C_2) rd2[-3]\", {nGF, nGPQF}, {rd1[-3], rd2[-3]}],
    one[2, \"mu+2eps+del (3,1)\", \"qf'\", \"(D') p21[3]\", nQF,  p21[3]],
    one[3, \"mu+2del (1,2)\",     \"gfq\", \"(C') p02[1]\", nGFQ, p02[1]]}]\
\>", "Input",
 CellLabel->
  "In[161]:=",ExpressionUUID->"ced7edfe-a2fe-8b4a-bcdb-288f422618e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["a = -1, where mu' = mu.", "Subsection",
 CellChangeTimes->{{3.998851637771467*^9, 
  3.9988516382496243`*^9}},ExpressionUUID->"3607c33e-5f13-c54d-9aa0-\
cfedef90892c"],

Cell["\<\
am1Rows[] := Module[{id, mF, mQF, mPQF, mGPQF},
   id    = canon[eu[-1]];          (* P(-1) is a Verma *)
   mF    = chain[id, {repfp[#, -3] &}];
   mQF   = chain[id, {repfp[#, -3] &, repq00[#, 1] &}];
   mPQF  = chain[id, {repfp[#, -3] &, repq00[#, 1] &, repp00[#, -3] &}];
   mGPQF = chain[id, {repfp[#, -3] &, repq00[#, 1] &, repp00[#, -3] &,
      repgum2[#, -1] &}];
   {one[0, \"mu (-1,0)\",          \"e\",      \"(A) eu[-1]\", id,    \
eu[-1]],
    two[\"1, 3\", \"mu-2eps+del (-3,1)\", {\"f'\", \"pqf'\"},
     \"(B_1) fd1[-3], (B_2) fd2[-3]\", {mF, mPQF}, {fd1[-3], fd2[-3]}],
    one[2, \"mu+2eps+del (1,1)\", \"qf'\",    \"(D) fu[1]\",  mQF,   fu[1]],
    one[4, \"mu+2del (-1,2)\",    \"g'pqf'\", \"(C) ru[-1]\", mGPQF, ru[-1]]}]\
\>", "Input",
 CellLabel->
  "In[162]:=",ExpressionUUID->"1210b762-0880-f245-8478-3df2a61b0cac"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Run all three.", "Subsection",
 CellChangeTimes->{{3.9988516491458817`*^9, 
  3.998851649957962*^9}},ExpressionUUID->"5667206a-a0a1-844e-be6b-\
25ed0fb7ad67"],

Cell[CellGroupData[{

Cell["\<\
Block[{$Assumptions = True},
   Print[Style[\"a = 1, source mu\", Bold]];   show[a1muRows[], hdr];
   Print[Style[\"a = 1, source mu'\", Bold]];  show[a1muPrimeRows[], hdr];
   Print[Style[\"a = -1, source mu = mu'\", Bold]]; show[am1Rows[], hdr]]\
\>", "Input",
 CellLabel->
  "In[163]:=",ExpressionUUID->"7eb8f429-2941-ed4d-b903-f87a71d40ba2"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"a = 1, source mu\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.998454247033306*^9, 3.998499601169939*^9, 
  3.998850174290367*^9, 3.9988502948963947`*^9, 3.998853465862303*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"c24e2d22-a58b-ed4d-b3c7-34db11313d85"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"deg\"\>", "\<\"lam\"\>", "\<\"composite\"\>", "\<\"target\"\>", "\<\
\"value\"\>", "\<\"zero at\"\>", "\<\"\"\>"},
    {"0", "\<\"mu (1,0)\"\>", "\<\"e\"\>", "\<\"(A)  eu[1]\"\>", 
     TemplateBox[{"\"e\"", "\" = (\"", "1", "\") x \"", "\"(A)  eu[1]\""},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"1", "\<\"mu+2eps+del (3,1)\"\>", "\<\"f\"\>", "\<\"(D)  fu[3]\"\>", 
     TemplateBox[{"\"f\"", "\" = (\"", "1", "\") x \"", "\"(D)  fu[3]\""},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"1", "\<\"mu' (-3,0)\"\>", "\<\"p\"\>", "\<\"(A') p00[-3]\"\>", 
     TemplateBox[{"\"p\"", "\" = (\"", "1", "\") x \"", "\"(A') p00[-3]\""},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"2", "\<\"mu+2del (1,2)\"\>", "\<\"gf\"\>", "\<\"(C)  ru[1]\"\>", 
     TemplateBox[{"\"gf\"", "\" = (\"", "4", "\") x \"", "\"(C)  ru[1]\""},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"2", "\<\"mu'+2eps+del (-1,1)\"\>", "\<\"g'p\"\>", "\<\"(B)  gu[-1]\"\>", 
     TemplateBox[{"\"g'p\"", "\" = (\"", 
       RowBox[{"-", "2"}], "\") x \"", "\"(B)  gu[-1]\""},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"2", "\<\"mu'-2eps+del (-5,1)\"\>", "\<\"f'p\"\>", "\<\"(B') \
qm21[-5]\"\>", 
     TemplateBox[{"\"f'p\"", "\" = (\"", "2", "\") x \"", "\"(B') qm21[-5]\""},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"3", "\<\"mu'+2del (-3,2)\"\>", "\<\"g'f'p\"\>", "\<\"(C') q02[-3]\"\>", 
     
     TemplateBox[{
      "\"g'f'p\"", "\" = (\"", "32", "\") x \"", "\"(C') q02[-3]\""},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.998454247033306*^9, 3.998499601169939*^9, 
  3.998850174290367*^9, 3.9988502948963947`*^9, 3.998853465942482*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"debe6f64-fad9-b049-9e8d-8506c84f5298"],

Cell[BoxData[
 StyleBox["\<\"a = 1, source mu'\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.998454247033306*^9, 3.998499601169939*^9, 
  3.998850174290367*^9, 3.9988502948963947`*^9, 3.998853465942482*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"5071daba-575a-1340-a4d5-fed69fdda8a7"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"deg\"\>", "\<\"lam\"\>", "\<\"composite\"\>", "\<\"target\"\>", "\<\
\"value\"\>", "\<\"zero at\"\>", "\<\"\"\>"},
    {"\<\"0, 2\"\>", "\<\"mu' (-3,0)\"\>", 
     TemplateBox[{"\"e\"", "\", \"", "\"pq\""},
      "RowDefault"], "\<\"(A_1) ed1[-3], (A_2) ed2[-3]\"\>", 
     TemplateBox[{
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          
          GridBox[{{"0", "1"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
           1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "\"  det = \"", 
       RowBox[{"-", "1"}]},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"\<\"1, 3\"\>", "\<\"mu'-2eps+del (-5,1)\"\>", 
     TemplateBox[{"\"f'\"", "\", \"", "\"pqf'\""},
      "RowDefault"], "\<\"(B_1) fd1[-5], (B_2) fd2[-5]\"\>", 
     TemplateBox[{
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             RowBox[{"-", 
               FractionBox["1", "2"]}], "1"}, {"4", "0"}}, RowSpacings -> 1, 
           ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
           Center], "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "\"  det = \"", 
       RowBox[{"-", "4"}]},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"\<\"1, 3\"\>", "\<\"mu'+2eps+del (-1,1)\"\>", 
     TemplateBox[{"\"g'\"", "\", \"", "\"g'pq\""},
      "RowDefault"], "\<\"(D_1) gum1[-1], (D_2) gum2[-1]\"\>", 
     TemplateBox[{
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{"0", "1"}, {
             RowBox[{"-", "2"}], "0"}}, RowSpacings -> 1, ColumnSpacings -> 1,
            RowAlignments -> Baseline, ColumnAlignments -> Center], 
          "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "\"  det = \"", "2"},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"1", "\<\"mu (1,0)\"\>", "\<\"q\"\>", "\<\"(A') q00[1]\"\>", 
     TemplateBox[{"\"q\"", "\" = (\"", "1", "\") x \"", "\"(A') q00[1]\""},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"\<\"2, 4\"\>", "\<\"mu'+2del (-3,2)\"\>", 
     TemplateBox[{"\"g'f'\"", "\", \"", "\"g'pqf'\""},
      "RowDefault"], "\<\"(C_1) rd1[-3], (C_2) rd2[-3]\"\>", 
     TemplateBox[{
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             RowBox[{"-", "16"}], "32"}, {"64", "0"}}, RowSpacings -> 1, 
           ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
           Center], "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "\"  det = \"", 
       RowBox[{"-", "2048"}]},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"2", "\<\"mu+2eps+del (3,1)\"\>", "\<\"qf'\"\>", "\<\"(D') p21[3]\"\>", 
     TemplateBox[{"\"qf'\"", "\" = (\"", "4", "\") x \"", "\"(D') p21[3]\""},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"3", "\<\"mu+2del (1,2)\"\>", "\<\"gfq\"\>", "\<\"(C') p02[1]\"\>", 
     TemplateBox[{"\"gfq\"", "\" = (\"", "4", "\") x \"", "\"(C') p02[1]\""},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.998454247033306*^9, 3.998499601169939*^9, 
  3.998850174290367*^9, 3.9988502948963947`*^9, 3.998853466173769*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"d4174cee-77c6-2f47-9c06-c25bfdf9e12b"],

Cell[BoxData[
 StyleBox["\<\"a = -1, source mu = mu'\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.998454247033306*^9, 3.998499601169939*^9, 
  3.998850174290367*^9, 3.9988502948963947`*^9, 3.998853466187334*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"466d4c70-3f86-a441-a96b-a5646782ffa7"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"deg\"\>", "\<\"lam\"\>", "\<\"composite\"\>", "\<\"target\"\>", "\<\
\"value\"\>", "\<\"zero at\"\>", "\<\"\"\>"},
    {"0", "\<\"mu (-1,0)\"\>", "\<\"e\"\>", "\<\"(A) eu[-1]\"\>", 
     TemplateBox[{"\"e\"", "\" = (\"", "1", "\") x \"", "\"(A) eu[-1]\""},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"\<\"1, 3\"\>", "\<\"mu-2eps+del (-3,1)\"\>", 
     TemplateBox[{"\"f'\"", "\", \"", "\"pqf'\""},
      "RowDefault"], "\<\"(B_1) fd1[-3], (B_2) fd2[-3]\"\>", 
     TemplateBox[{
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
          GridBox[{{
             RowBox[{"-", "1"}], "1"}, {"2", "0"}}, RowSpacings -> 1, 
           ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
           Center], "\[NoBreak]", ")"}], 
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "\"  det = \"", 
       RowBox[{"-", "2"}]},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"2", "\<\"mu+2eps+del (1,1)\"\>", "\<\"qf'\"\>", "\<\"(D) fu[1]\"\>", 
     TemplateBox[{"\"qf'\"", "\" = (\"", "2", "\") x \"", "\"(D) fu[1]\""},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"},
    {"4", "\<\"mu+2del (-1,2)\"\>", "\<\"g'pqf'\"\>", "\<\"(C) ru[-1]\"\>", 
     TemplateBox[{"\"g'pqf'\"", "\" = (\"", 
       RowBox[{"-", "8"}], "\") x \"", "\"(C) ru[-1]\""},
      "RowDefault"], "\<\"never\"\>", "\<\"PASS\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.998454247033306*^9, 3.998499601169939*^9, 
  3.998850174290367*^9, 3.9988502948963947`*^9, 3.9988534662686424`*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"d170a652-92eb-8c42-898b-96e4299fe14b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["7. Theorem: the relations in A", "Section",ExpressionUUID->"21551a3a-b06e-2643-bdf5-03ac46585e20"],

Cell[CellGroupData[{

Cell["\<\
show[{
   chk[\"f^2 = 0\", repfu[fu[a + 2] // getU, a + 4]],
   chk[\"g^2 = 0  (a >= 5; vacuous at a = 3, where g out of 1 is omitted)\",
    repgu[gu[a - 2] // getU, a - 4]],
   chk[\"f'^2 = 0\", repfp[fp[-a - 4] // getU, -a - 6]],
   chk[\"g'^2 = 0  (valid for a >= 5)\", repgp[gp[-a] // getU, -a + 2]],
   chk[\"g'^2 = 0  at a = 3: the second g' is the edge map out of -3\",
    repgum2[gp[-3] // getU, -1]],
   chk[\"fg + ((a-1)/(a+3)) gf = 0\",
    repfu[gu[a - 2] // getU, a] + (a - 1)/(a + 3) repgu[fu[a + 2] // getU, a]],
   chk[\"f'g' + ((a-1)/(a+3))^2 g'f' = 0\",
    repfp[gp[-a] // getU, -a - 2] +
     ((a - 1)/(a + 3))^2 repgp[fp[-a - 4] // getU, -a - 2]],
   chk[\"qf' = (a+3) fq\",
    repq00[fp[-a - 4] // getU, a + 2] - (a + 3) repfu[q00[a] // getU, a + \
2]],
   chk[\"qg' = (a-1) gq\",
    repq00[gp[-a] // getU, a - 2] - (a - 1) repgu[q00[a] // getU, a - 2]]
   }, {\"a >= 3\", \"result\", \"\"}]\
\>", "Input",
 CellLabel->
  "In[164]:=",ExpressionUUID->"fbacbf19-7b36-dc42-ba61-0b0abe4aa406"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"a >= 3\"\>", "\<\"result\"\>", "\<\"\"\>"},
    {"\<\"f^2 = 0\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"g^2 = 0  (a >= 5; vacuous at a = 3, where g out of 1 is \
omitted)\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"f'^2 = 0\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"g'^2 = 0  (valid for a >= 5)\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"g'^2 = 0  at a = 3: the second g' is the edge map out of -3\"\>", "\
\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"fg + ((a-1)/(a+3)) gf = 0\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"f'g' + ((a-1)/(a+3))^2 g'f' = 0\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"qf' = (a+3) fq\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"qg' = (a-1) gq\"\>", "\<\"PASS\"\>", "\<\"\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.9984542478323383`*^9, 3.998499602515505*^9, 
  3.998850175060953*^9, 3.9988502959310265`*^9, 3.9988534667187138`*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"d2caaa06-976c-fb46-962e-9091e2f08e52"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

(* Column a = 1. g' out of mu' is the edge map gpm. *)
show[{
   chk[\"f^2 = 0\", repfu[fu[3] // getU, 5]],
   chk[\"f'^2 = 0\", repfp[fp[-5] // getU, -7]],
   chk[\"qp = 0\", repq00[getUvp[p00[-3]], 1]],
   chk[\"f'g' - (1/16) g'f' = 0\",
    repfp[gpm[-1] // getU, -3] - 1/16 repgp[fp[-5] // getU, -3]],
   chk[\"f'p = 2 pf\", repfp[getUvp[p00[-3]], -5] - 2 repp00[fu[3] // getU, \
-5]],
   chk[\"qf' = 4 fq\", repq00[fp[-5] // getU, 3] - 4 repfu[q00[1] // getU, \
3]]
   }, {\"a = 1\", \"result\", \"\"}]

(* Column a = -1. *)
show[{
   chk[\"f'^2 = 0\", repfp[fp[-3] // getU, -5]],
   chk[\"g'f' = 0\", repgpm[fp[-3] // getU, -1]]
   }, {\"a = -1\", \"result\", \"\"}]\
\>", "Input",
 CellChangeTimes->{{3.998850227061161*^9, 3.998850228366932*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"1c897c20-53ed-c749-8284-f7a474fb17f7"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"a = 1\"\>", "\<\"result\"\>", "\<\"\"\>"},
    {"\<\"f^2 = 0\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"f'^2 = 0\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"qp = 0\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"f'g' - (1/16) g'f' = 0\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"f'p = 2 pf\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"qf' = 4 fq\"\>", "\<\"PASS\"\>", "\<\"\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.998454247942623*^9, 3.998499602659607*^9, 
  3.998850175184519*^9, 3.9988502960392017`*^9, 3.9988534668134327`*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"f6b6630a-4756-d048-94df-b6df04eb4212"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"a = -1\"\>", "\<\"result\"\>", "\<\"\"\>"},
    {"\<\"f'^2 = 0\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"g'f' = 0\"\>", "\<\"PASS\"\>", "\<\"\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.998454247942623*^9, 3.998499602659607*^9, 
  3.998850175184519*^9, 3.9988502960392017`*^9, 3.998853466857729*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"14c7e1d5-8480-064a-ad69-80826bab8707"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["8. Proposition A: the products of f'_1, f'_2, g'_1, g'_2", "Section",ExpressionUUID->"b6b89bbf-b017-5b47-b864-92fa7756694b"],

Cell[CellGroupData[{

Cell["\<\
FG[i_, j_, aa_] := (If[i == 1, repfd1, repfd2])[
   (If[j == 1, gd1, gd2])[-aa] // getU, -aa - 2]
GF[i_, j_, aa_] := (If[i == 1, repgd1, repgd2])[
   (If[j == 1, fd1, fd2])[-aa - 4] // getU, -aa - 2]
R1[aa_] := rd1[-aa - 2]; R2[aa_] := rd2[-aa - 2];

show[{
   chk[\"(a)  f'_2 g'_2 = -(a-1)((a-1)(a+1) r'_2 + 2 r'_1)\",
    FG[2, 2, a] + (a - 1) ((a - 1) (a + 1) R2[a] + 2 R1[a])],
   chk[\"(b)  g'_2 f'_2 =  (a+3)((a+3)(a+1) r'_2 + 2 r'_1)\",
    GF[2, 2, a] - (a + 3) ((a + 3) (a + 1) R2[a] + 2 R1[a])],
   chk[\"(c)  g'_2 f'_1 =  (a+3)^2 r'_1\", GF[2, 1, a] - (a + 3)^2 R1[a]],
   chk[\"(c)  g'_1 f'_2 = -(a+3)^2 r'_1\", GF[1, 2, a] + (a + 3)^2 R1[a]],
   chk[\"(d)  f'_2 g'_1 =  (a-1)^2 r'_1\", FG[2, 1, a] - (a - 1)^2 R1[a]],
   chk[\"(d)  f'_1 g'_2 = -(a-1)^2 r'_1\", FG[1, 2, a] + (a - 1)^2 R1[a]],
   chk[\"(e)  f'_1 g'_1 = 0\", FG[1, 1, a]],
   chk[\"(e)  g'_1 f'_1 = 0\", GF[1, 1, a]]
   }, {\"generic a\", \"result\", \"\"}]\
\>", "Input",
 CellLabel->
  "In[171]:=",ExpressionUUID->"28800e19-0f87-444f-a93e-33f2cdda9184"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"generic a\"\>", "\<\"result\"\>", "\<\"\"\>"},
    {"\<\"(a)  f'_2 g'_2 = -(a-1)((a-1)(a+1) r'_2 + 2 r'_1)\"\>", "\<\"PASS\"\
\>", "\<\"\"\>"},
    {"\<\"(b)  g'_2 f'_2 =  (a+3)((a+3)(a+1) r'_2 + 2 r'_1)\"\>", "\<\"PASS\"\
\>", "\<\"\"\>"},
    {"\<\"(c)  g'_2 f'_1 =  (a+3)^2 r'_1\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"(c)  g'_1 f'_2 = -(a+3)^2 r'_1\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"(d)  f'_2 g'_1 =  (a-1)^2 r'_1\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"(d)  f'_1 g'_2 = -(a-1)^2 r'_1\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"(e)  f'_1 g'_1 = 0\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"(e)  g'_1 f'_1 = 0\"\>", "\<\"PASS\"\>", "\<\"\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.9984543761388493`*^9, 3.998499728331606*^9, 
  3.9988502962072773`*^9, 3.9988534669880238`*^9},
 CellLabel->
  "During evaluation of \
In[171]:=",ExpressionUUID->"3b99eb8b-8037-7d4d-8301-36f14650f45e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
FG1[i_, j_] := (If[i == 1, repfd1, repfd2])[
   (If[j == 1, gum1, gum2])[-1] // getU, -3]

show[{
   chk[\"f'_2 g'_2 = 2 r'_2\", FG1[2, 2] - 2 rd2[-3]],
   chk[\"f'_1 g'_2 =  r'_1\", FG1[1, 2] - rd1[-3]],
   chk[\"f'_2 g'_1 = -r'_1\", FG1[2, 1] + rd1[-3]],
   chk[\"f'_1 g'_1 = 0\", FG1[1, 1]],
   chk[\"(b) at a = 1\", GF[2, 2, 1] - 4 (4*2 rd2[-3] + 2 rd1[-3])],
   chk[\"(c) at a = 1\", GF[2, 1, 1] - 16 rd1[-3]],
   chk[\"(c) at a = 1\", GF[1, 2, 1] + 16 rd1[-3]],
   chk[\"(e) at a = 1\", GF[1, 1, 1]]
   }, {\"a = 1\", \"result\", \"\"}]\
\>", "Input",
 CellLabel->
  "In[176]:=",ExpressionUUID->"0d11424c-2ae1-3741-8113-5da529070a1a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"a = 1\"\>", "\<\"result\"\>", "\<\"\"\>"},
    {"\<\"f'_2 g'_2 = 2 r'_2\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"f'_1 g'_2 =  r'_1\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"f'_2 g'_1 = -r'_1\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"f'_1 g'_1 = 0\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"(b) at a = 1\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"(c) at a = 1\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"(c) at a = 1\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"(e) at a = 1\"\>", "\<\"PASS\"\>", "\<\"\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.9984543761934586`*^9, 3.9984997283807373`*^9, 
  3.9988502962552414`*^9, 3.998853467041603*^9},
 CellLabel->
  "During evaluation of \
In[176]:=",ExpressionUUID->"f63fc624-5c84-cc4e-8e9b-771660feee36"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
GFm1[i_, j_] := (If[i == 1, repgum1, repgum2])[
   (If[j == 1, fd1, fd2])[-3] // getU, -1]

show[{
   chk[\"g'_1 f'_1 = 0\", GFm1[1, 1]],
   chk[\"g'_2 f'_1 = -4 r\", GFm1[2, 1] + 4 ru[-1]],
   chk[\"g'_2 f'_2 = -4 r\", GFm1[2, 2] + 4 ru[-1]],
   chk[\"g'_1 f'_2 =  4 r\", GFm1[1, 2] - 4 ru[-1]]
   }, {\"a = -1\", \"result\", \"\"}]\
\>", "Input",
 CellLabel->
  "In[179]:=",ExpressionUUID->"e74488d6-c0d3-5b4c-9123-1a025f40b0ca"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"a = -1\"\>", "\<\"result\"\>", "\<\"\"\>"},
    {"\<\"g'_1 f'_1 = 0\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"g'_2 f'_1 = -4 r\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"g'_2 f'_2 = -4 r\"\>", "\<\"PASS\"\>", "\<\"\"\>"},
    {"\<\"g'_1 f'_2 =  4 r\"\>", "\<\"PASS\"\>", "\<\"\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.9984543762255535`*^9, 3.9984997284177475`*^9, 
  3.9988502963036327`*^9, 3.9988534670861263`*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"1a7ad174-b9b5-0e42-a83b-db589411aea4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{948, 520},
WindowMargins->{{0.5, Automatic}, {Automatic, 0.5}},
Magnification:>0.5 Inherited,
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"32b7b875-c901-a542-b55d-2616a3094f6f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 223, 5, 48, "Title",ExpressionUUID->"8ba7a299-f7a0-8948-83a0-6bb333a5def2"],
Cell[802, 29, 2924, 49, 224, "Text",ExpressionUUID->"76047c2e-d79b-1c4a-959f-7d60d40430e4"],
Cell[CellGroupData[{
Cell[3751, 82, 134, 3, 33, "Section",ExpressionUUID->"53b74c63-7701-2248-9f07-4f6b0647414b"],
Cell[3888, 87, 317, 7, 19, "Text",ExpressionUUID->"8325ec2a-4778-1e49-bc51-44e3cf4de4ab"],
Cell[CellGroupData[{
Cell[4230, 98, 3522, 75, 121, "Code",ExpressionUUID->"12a40b88-c51b-a341-a2cb-bc6d9628a326"],
Cell[7755, 175, 2844, 55, 119, "Output",ExpressionUUID->"a498a2f6-1bf3-5346-bc3b-dba99e554f14"]
}, Open  ]],
Cell[10614, 233, 1240, 25, 169, "Text",ExpressionUUID->"17fae448-af0e-584d-9991-a24875dd18af"],
Cell[CellGroupData[{
Cell[11879, 262, 4041, 89, 130, "Code",ExpressionUUID->"68b240d6-e7d5-1048-9068-2cc8c423e962"],
Cell[15923, 353, 3354, 70, 156, "Output",ExpressionUUID->"6a0b0d8b-2f35-744d-9bda-c4c355e6e221"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19326, 429, 221, 5, 33, "Section",ExpressionUUID->"e46aab02-b6f7-d54e-938b-4554d50c4bfb"],
Cell[19550, 436, 2541, 63, 443, "Input",ExpressionUUID->"28be1977-4b74-6947-aacb-4e691e9a1f0e"],
Cell[22094, 501, 4545, 88, 573, "Input",ExpressionUUID->"49fec58b-a2d5-bb44-9994-96ca2876e8ef"],
Cell[26642, 591, 3667, 73, 443, "Input",ExpressionUUID->"5ec86688-3bf1-2443-bdfd-8c39cf8a2226"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30346, 669, 225, 5, 33, "Section",ExpressionUUID->"65e007a1-7a98-854e-9df1-da46bb789669"],
Cell[30574, 676, 4256, 94, 622, "Input",ExpressionUUID->"df0a86c5-674b-9349-9b5d-85f14bb67ac8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34867, 775, 84, 0, 33, "Section",ExpressionUUID->"143fbdce-ec8a-2846-a829-4a50f621c5e0"],
Cell[34954, 777, 2099, 50, 346, "Input",ExpressionUUID->"4cc712f7-49e4-1646-a072-83673348d02e"],
Cell[37056, 829, 1001, 21, 127, "Input",ExpressionUUID->"abb0bbe5-cb20-844f-993c-5da194e7e896"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38094, 855, 125, 0, 33, "Section",ExpressionUUID->"3bc02405-39ea-4946-b76f-bf9b0bb23dbb"],
Cell[38222, 857, 446, 9, 49, "Text",ExpressionUUID->"ba26d24f-230c-8443-a6d9-569f58e1c705"],
Cell[CellGroupData[{
Cell[38693, 870, 2862, 54, 379, "Input",ExpressionUUID->"06fe7258-48ed-6349-8732-73c69e6b353d"],
Cell[CellGroupData[{
Cell[41580, 928, 954, 22, 78, "Print",ExpressionUUID->"318e82e2-13ac-cc49-b0aa-c239d3881971"],
Cell[42537, 952, 1144, 26, 111, "Print",ExpressionUUID->"42a1d431-e0f8-f448-9162-d3cdcbdeb67c"],
Cell[43684, 980, 921, 21, 70, "Print",ExpressionUUID->"b5951923-745a-8749-a4cf-91622be746ca"],
Cell[44608, 1003, 859, 19, 54, "Print",ExpressionUUID->"2c4954d3-62cd-7244-ad61-1a056ba7b1e2"],
Cell[45470, 1024, 1114, 25, 103, "Print",ExpressionUUID->"10fde370-cb1a-9c49-a6e2-0e65245fb686"],
Cell[46587, 1051, 758, 17, 29, "Print",ExpressionUUID->"5048c26d-1457-e64c-a962-a4c79af8838c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47406, 1075, 101, 0, 33, "Section",ExpressionUUID->"0827e86e-fd24-2246-9881-82f0d1135450"],
Cell[47510, 1077, 991, 16, 71, "Text",ExpressionUUID->"e3ab5261-ace1-264c-bc3e-a2e55c1c650c"],
Cell[48504, 1095, 2373, 56, 362, "Input",ExpressionUUID->"117b41d6-ac75-aa4e-b0f2-d50e348138a8"],
Cell[CellGroupData[{
Cell[50902, 1155, 220, 4, 26, "Subsection",ExpressionUUID->"178d651e-d9d0-8b44-bbb4-e30dedaf6873"],
Cell[51125, 1161, 1323, 32, 168, "Input",ExpressionUUID->"612beaf0-cb92-c540-9170-9d03693e5974"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52485, 1198, 218, 4, 26, "Subsection",ExpressionUUID->"6deec0a8-df95-214b-a715-ed804d85ca4f"],
Cell[52706, 1204, 1933, 40, 289, "Input",ExpressionUUID->"465e425b-8676-2d4c-844c-81d3a5d0c17d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54676, 1249, 161, 3, 26, "Subsection",ExpressionUUID->"6e486216-4bc0-d140-a708-1b2e4c91139c"],
Cell[CellGroupData[{
Cell[54862, 1256, 242, 7, 38, "Input",ExpressionUUID->"a5a420b4-cc02-f645-b441-c677d83430d9"],
Cell[CellGroupData[{
Cell[55129, 1267, 3094, 69, 80, "Print",ExpressionUUID->"871e05aa-b110-5349-a6df-147dba3264a3"],
Cell[58226, 1338, 5897, 146, 131, "Print",ExpressionUUID->"511d0aa8-e446-7e4e-b54a-4417dfbbec85"]
}, Open  ]]
}, Open  ]],
Cell[64150, 1488, 170, 3, 18, "Input",ExpressionUUID->"17f2b1f2-e3a8-5943-8bba-e478a505dc06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64357, 1496, 181, 3, 26, "Subsection",ExpressionUUID->"70503e7e-1d50-6042-9976-e14d11f9a1dd"],
Cell[64541, 1501, 1139, 28, 151, "Input",ExpressionUUID->"ba436cdb-f6df-234e-b8b5-a6947c6f798d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65717, 1534, 185, 3, 26, "Subsection",ExpressionUUID->"dc493f01-f625-d840-8327-ea5b8c38f35a"],
Cell[65905, 1539, 1646, 32, 241, "Input",ExpressionUUID->"ced7edfe-a2fe-8b4a-bcdb-288f422618e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67588, 1576, 173, 3, 26, "Subsection",ExpressionUUID->"3607c33e-5f13-c54d-9aa0-cfedef90892c"],
Cell[67764, 1581, 850, 16, 103, "Input",ExpressionUUID->"1210b762-0880-f245-8478-3df2a61b0cac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68651, 1602, 164, 3, 26, "Subsection",ExpressionUUID->"5667206a-a0a1-844e-be6b-25ed0fb7ad67"],
Cell[CellGroupData[{
Cell[68840, 1609, 355, 7, 38, "Input",ExpressionUUID->"7eb8f429-2941-ed4d-b903-f87a71d40ba2"],
Cell[CellGroupData[{
Cell[69220, 1620, 346, 8, 16, "Print",ExpressionUUID->"c24e2d22-a58b-ed4d-b3c7-34db11313d85"],
Cell[69569, 1630, 2119, 39, 70, "Print",ExpressionUUID->"debe6f64-fad9-b049-9e8d-8506c84f5298"],
Cell[71691, 1671, 347, 8, 16, "Print",ExpressionUUID->"5071daba-575a-1340-a4d5-fed69fdda8a7"],
Cell[72041, 1681, 3692, 79, 107, "Print",ExpressionUUID->"d4174cee-77c6-2f47-9c06-c25bfdf9e12b"],
Cell[75736, 1762, 353, 8, 16, "Print",ExpressionUUID->"466d4c70-3f86-a441-a96b-a5646782ffa7"],
Cell[76092, 1772, 1884, 38, 53, "Print",ExpressionUUID->"d170a652-92eb-8c42-898b-96e4299fe14b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78049, 1818, 104, 0, 33, "Section",ExpressionUUID->"21551a3a-b06e-2643-bdf5-03ac46585e20"],
Cell[CellGroupData[{
Cell[78178, 1822, 1025, 22, 151, "Input",ExpressionUUID->"fbacbf19-7b36-dc42-ba61-0b0abe4aa406"],
Cell[79206, 1846, 1230, 24, 89, "Print",ExpressionUUID->"d2caaa06-976c-fb46-962e-9091e2f08e52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80473, 1875, 847, 23, 143, "Input",ExpressionUUID->"1c897c20-53ed-c749-8284-f7a474fb17f7"],
Cell[CellGroupData[{
Cell[81345, 1902, 898, 19, 62, "Print",ExpressionUUID->"f6b6630a-4756-d048-94df-b6df04eb4212"],
Cell[82246, 1923, 666, 15, 29, "Print",ExpressionUUID->"14c7e1d5-8480-064a-ad69-80826bab8707"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82973, 1945, 130, 0, 33, "Section",ExpressionUUID->"b6b89bbf-b017-5b47-b864-92fa7756694b"],
Cell[CellGroupData[{
Cell[83128, 1949, 1043, 21, 151, "Input",ExpressionUUID->"28800e19-0f87-444f-a93e-33f2cdda9184"],
Cell[84174, 1972, 1169, 23, 79, "Print",ExpressionUUID->"3b99eb8b-8037-7d4d-8301-36f14650f45e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85380, 2000, 650, 16, 111, "Input",ExpressionUUID->"0d11424c-2ae1-3741-8113-5da529070a1a"],
Cell[86033, 2018, 1020, 21, 79, "Print",ExpressionUUID->"f63fc624-5c84-cc4e-8e9b-771660feee36"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87090, 2044, 441, 12, 78, "Input",ExpressionUUID->"e74488d6-c0d3-5b4c-9123-1a025f40b0ca"],
Cell[87534, 2058, 787, 17, 45, "Print",ExpressionUUID->"1a7ad174-b9b5-0e42-a83b-db589411aea4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


